Three-Loop Five-Point CK-Dual Amplitudes and UV Structure in N=4 SYM and N=8 SUGRA

We construct the complete full-color three-loop five-point integrand of N=4 super-Yang--Mills theory in a representation that manifestly satisfies color--kinematics duality. Its double copy gives the corresponding N=8 supergravity integrand. For four-dimensional external states, we evaluate the ultraviolet poles of both amplitudes in the critical dimension, Dc=6. Extending the external-state dependence to D dimensions is subtle. We consider a candidate replacement of the four-dimensional prefactors by expressions built from D-dimensional tree amplitudes. It reproduces the open-string prediction for the SYM pole with generic D-dimensional external states, whereas the corresponding gravity expression differs from the string-inspired one by an evanescent term.

==> anc/All_CK_Factors_S5symmetry.m <==
(* ::Package:: *)

(* 
In this file, we give all the information for the CK-dual representation of the 3-loop 5-point amplitude under full S5 symmetry.
'symmetryfactors, colorfactors, propagatorlists, numeratorfactors' provides the four main building blocks in Eq.(1) of the paper.
'masternumerators' provides the solutions of two master numerators.
'ruleFromEdgeToMom' provides the mapping from edges to momenta.
Each list contains 42 elements, corresponding to the 42 trivalent graphs. 
*)


(* Symmetry factors *)
symmetryfactors = {2, 2, 1, 2, 2, 4, 2, 2, 8, 1, 2, 4, 1, 2, 2, 2, 4, 4, 2, 2, 4, 4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 8, 4, 4, 2, 4, 8, 4, 8, 4, 4, 2};



(* 
Color factors are given as product of structure constants f[a,b,c].
We use graph edges such as e[v1,v2] to represent the color indices.
*)
colorfactors = {
(* topo1 *)
  f[e[v1, v4], e[v1, v6], e[v1, v9]]*f[e[v1, v4], e[v4, v5], e[v4, v7]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v9], e[v5, v9], e[v8, v9]]*f[e[v2, v3], e[v2, p3], e[v2, v6]]*f[e[v2, v3], e[v3, p4], e[v3, v8]]*f[e[v5, p1], e[v4, v5], e[v5, v9]]*f[e[v7, p2], e[v4, v7], e[v6, v7]]*f[e[v8, p5], e[v3, v8], e[v8, v9]],
(* topo2 *)
  f[e[v1, v2], e[v1, v5], e[v1, v7]]*f[e[v1, v2], e[v2, p3], e[v2, v6]]*f[e[v1, v7], e[v6, v7], e[v7, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p4], e[v3, v6], e[v3, v8]]*f[e[v4, p1], e[v4, v5], e[v4, v9]]*f[e[v4, v9], e[v7, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v8, p5], e[v3, v8], e[v8, v9]],
(* topo3 *)
  f[e[v1, v5], e[v1, v6], e[v1, v9]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v9], e[v4, v9], e[v8, v9]]*f[e[v2, v3], e[v2, p3], e[v2, v6]]*f[e[v2, v3], e[v3, p5], e[v3, v8]]*f[e[v4, v5], e[v4, v7], e[v4, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v7, p1], e[v4, v7], e[v6, v7]]*f[e[v8, p4], e[v3, v8], e[v8, v9]],
(* topo4 *)
  f[e[v1, v4], e[v1, v5], e[v1, v6]]*f[e[v1, v4], e[v4, v7], e[v4, v9]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v2, v3], e[v2, p3], e[v2, v6]]*f[e[v2, v3], e[v3, p5], e[v3, v8]]*f[e[v4, v9], e[v5, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v9]]*f[e[v7, p1], e[v4, v7], e[v6, v7]]*f[e[v8, p4], e[v3, v8], e[v8, v9]],
(* topo5 *)
  f[e[v1, v5], e[v1, v6], e[v1, v9]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v9], e[v4, v9], e[v8, v9]]*f[e[v2, p3], e[v2, v6], e[v2, v8]]*f[e[v2, v8], e[v3, v8], e[v8, v9]]*f[e[v3, p5], e[v3, v7], e[v3, v8]]*f[e[v4, p1], e[v4, v5], e[v4, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v7, p4], e[v3, v7], e[v6, v7]],
(* topo6 *)
  f[e[v1, v4], e[v1, v5], e[v1, v6]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v2, p3], e[v2, v6], e[v2, v8]]*f[e[v2, v8], e[v3, v8], e[v8, v9]]*f[e[v3, p5], e[v3, v7], e[v3, v8]]*f[e[v4, p1], e[v1, v4], e[v4, v9]]*f[e[v4, v9], e[v5, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v9]]*f[e[v7, p4], e[v3, v7], e[v6, v7]],
(* topo7 *)
  f[e[v1, v5], e[v1, v6], e[v1, v9]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v9], e[v4, v9], e[v8, v9]]*f[e[v2, v3], e[v2, v6], e[v2, v8]]*f[e[v2, v3], e[v3, p5], e[v3, v7]]*f[e[v4, p1], e[v4, v5], e[v4, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v7, p4], e[v3, v7], e[v6, v7]]*f[e[v8, p3], e[v2, v8], e[v8, v9]],
(* topo8 *)
  f[e[v1, v4], e[v1, v5], e[v1, v6]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v2, v3], e[v2, v6], e[v2, v8]]*f[e[v2, v3], e[v3, p5], e[v3, v7]]*f[e[v4, p1], e[v1, v4], e[v4, v9]]*f[e[v4, v9], e[v5, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v9]]*f[e[v7, p4], e[v3, v7], e[v6, v7]]*f[e[v8, p3], e[v2, v8], e[v8, v9]],
(* topo9 *)
  f[e[v1, v4], e[v1, v5], e[v1, v6]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v2, v3], e[v2, p3], e[v2, v6]]*f[e[v2, v3], e[v3, v7], e[v3, v8]]*f[e[v4, p1], e[v1, v4], e[v4, v9]]*f[e[v4, v9], e[v5, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v9]]*f[e[v7, p4], e[v3, v7], e[v6, v7]]*f[e[v8, p5], e[v3, v8], e[v8, v9]],
(* topo10 *)
  f[e[v1, v2], e[v1, v4], e[v1, v9]]*f[e[v1, v2], e[v2, p3], e[v2, v6]]*f[e[v1, v4], e[v4, v5], e[v4, v7]]*f[e[v1, v9], e[v5, v9], e[v8, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p5], e[v3, v6], e[v3, v8]]*f[e[v5, p2], e[v4, v5], e[v5, v9]]*f[e[v7, p1], e[v4, v7], e[v6, v7]]*f[e[v8, p4], e[v3, v8], e[v8, v9]],
(* topo11 *)
  f[e[v1, v2], e[v1, v4], e[v1, v5]]*f[e[v1, v2], e[v2, p3], e[v2, v6]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p5], e[v3, v6], e[v3, v8]]*f[e[v4, p1], e[v1, v4], e[v4, v9]]*f[e[v4, v9], e[v7, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v7]]*f[e[v5, v7], e[v6, v7], e[v7, v9]]*f[e[v8, p4], e[v3, v8], e[v8, v9]],
(* topo12 *)
  f[e[v1, v2], e[v1, v5], e[v1, v7]]*f[e[v1, v2], e[v2, v3], e[v2, p3]]*f[e[v1, v7], e[v4, v7], e[v6, v7]]*f[e[v2, v3], e[v3, v6], e[v3, v8]]*f[e[v4, p1], e[v4, v7], e[v4, v9]]*f[e[v4, v9], e[v5, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v9]]*f[e[v6, p4], e[v3, v6], e[v6, v7]]*f[e[v8, p5], e[v3, v8], e[v8, v9]],
(* topo13 *)
  f[e[v1, v2], e[v1, v7], e[v1, v9]]*f[e[v1, v2], e[v2, p3], e[v2, v6]]*f[e[v1, v7], e[v4, v7], e[v6, v7]]*f[e[v1, v9], e[v5, v9], e[v8, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p5], e[v3, v6], e[v3, v8]]*f[e[v4, p1], e[v4, v5], e[v4, v7]]*f[e[v5, p2], e[v4, v5], e[v5, v9]]*f[e[v8, p4], e[v3, v8], e[v8, v9]],
(* topo14 *)
  f[e[v1, v2], e[v1, v5], e[v1, v9]]*f[e[v1, v2], e[v2, p3], e[v2, v6]]*f[e[v1, v9], e[v7, v9], e[v8, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p5], e[v3, v6], e[v3, v8]]*f[e[v4, p1], e[v4, v5], e[v4, v7]]*f[e[v4, v7], e[v6, v7], e[v7, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v8, p4], e[v3, v8], e[v8, v9]],
(* topo15 *)
  f[e[v1, v2], e[v1, v5], e[v1, v9]]*f[e[v1, v2], e[v2, p3], e[v2, v6]]*f[e[v1, v9], e[v4, v9], e[v8, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p5], e[v3, v6], e[v3, v8]]*f[e[v4, v5], e[v4, v7], e[v4, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v7, p1], e[v4, v7], e[v6, v7]]*f[e[v8, p4], e[v3, v8], e[v8, v9]],
(* topo16 *)
  f[e[v1, v5], e[v1, v6], e[v1, v8]]*f[e[v1, v6], e[v6, v7], e[v6, v9]]*f[e[v1, v8], e[v4, v8], e[v8, v9]]*f[e[v2, v3], e[v2, p3], e[v2, v9]]*f[e[v2, v3], e[v3, p5], e[v3, v7]]*f[e[v2, v9], e[v6, v9], e[v8, v9]]*f[e[v4, p1], e[v4, v5], e[v4, v8]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v7, p4], e[v3, v7], e[v6, v7]],
(* topo17 *)
  f[e[v1, v4], e[v1, v5], e[v1, v6]]*f[e[v1, v6], e[v6, v7], e[v6, v9]]*f[e[v2, v3], e[v2, p3], e[v2, v9]]*f[e[v2, v3], e[v3, p5], e[v3, v7]]*f[e[v2, v9], e[v6, v9], e[v8, v9]]*f[e[v4, p1], e[v1, v4], e[v4, v8]]*f[e[v4, v8], e[v5, v8], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v8]]*f[e[v7, p4], e[v3, v7], e[v6, v7]],
(* topo18 *)
  f[e[v1, v5], e[v1, v6], e[v1, v9]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v9], e[v7, v9], e[v8, v9]]*f[e[v2, v3], e[v2, p3], e[v2, v6]]*f[e[v2, v3], e[v3, p5], e[v3, v8]]*f[e[v4, p1], e[v4, v5], e[v4, v7]]*f[e[v4, v7], e[v6, v7], e[v7, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v8, p4], e[v3, v8], e[v8, v9]],
(* topo19 *)
  f[e[v1, v2], e[v1, v5], e[v1, v9]]*f[e[v1, v2], e[v2, p3], e[v2, v6]]*f[e[v1, v9], e[v4, v9], e[v8, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p5], e[v3, v6], e[v3, v8]]*f[e[v4, p1], e[v4, v7], e[v4, v9]]*f[e[v4, v7], e[v5, v7], e[v6, v7]]*f[e[v5, p2], e[v1, v5], e[v5, v7]]*f[e[v8, p4], e[v3, v8], e[v8, v9]],
(* topo20 *)
  f[e[v1, v5], e[v1, v6], e[v1, v8]]*f[e[v1, v6], e[v6, v7], e[v6, v9]]*f[e[v1, v8], e[v4, v8], e[v8, v9]]*f[e[v2, p3], e[v2, v7], e[v2, v9]]*f[e[v2, v7], e[v3, v7], e[v6, v7]]*f[e[v2, v9], e[v6, v9], e[v8, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v7]]*f[e[v4, p1], e[v4, v5], e[v4, v8]]*f[e[v5, p2], e[v1, v5], e[v4, v5]],
(* topo21 *)
  f[e[v1, v5], e[v1, v6], e[v1, v8]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v8], e[v4, v8], e[v8, v9]]*f[e[v2, p3], e[v2, v6], e[v2, v9]]*f[e[v2, v9], e[v7, v9], e[v8, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v7]]*f[e[v3, v7], e[v6, v7], e[v7, v9]]*f[e[v4, p1], e[v4, v5], e[v4, v8]]*f[e[v5, p2], e[v1, v5], e[v4, v5]],
(* topo22 *)
  f[e[v1, v4], e[v1, v5], e[v1, v6]]*f[e[v1, v6], e[v6, v7], e[v6, v9]]*f[e[v2, p3], e[v2, v7], e[v2, v9]]*f[e[v2, v7], e[v3, v7], e[v6, v7]]*f[e[v2, v9], e[v6, v9], e[v8, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v7]]*f[e[v4, p1], e[v1, v4], e[v4, v8]]*f[e[v4, v8], e[v5, v8], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v8]],
(* topo23 *)
  f[e[v1, v5], e[v1, v6], e[v1, v9]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v9], e[v7, v9], e[v8, v9]]*f[e[v2, p3], e[v2, v6], e[v2, v8]]*f[e[v2, v8], e[v3, v8], e[v8, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v8]]*f[e[v4, p1], e[v4, v5], e[v4, v7]]*f[e[v4, v7], e[v6, v7], e[v7, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]],
(* topo24 *)
  f[e[v1, v4], e[v1, v6], e[v1, v9]]*f[e[v1, v4], e[v4, v5], e[v4, v7]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v9], e[v5, v9], e[v8, v9]]*f[e[v2, p3], e[v2, v6], e[v2, v8]]*f[e[v2, v8], e[v3, v8], e[v8, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v8]]*f[e[v5, p2], e[v4, v5], e[v5, v9]]*f[e[v7, p1], e[v4, v7], e[v6, v7]],
(* topo25 *)
  f[e[v1, v2], e[v1, v5], e[v1, v7]]*f[e[v1, v2], e[v2, v6], e[v2, v8]]*f[e[v1, v5], e[v4, v5], e[v5, v9]]*f[e[v1, v7], e[v4, v7], e[v6, v7]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p4], e[v3, p5], e[v3, v6]]*f[e[v4, p1], e[v4, v5], e[v4, v7]]*f[e[v8, p3], e[v2, v8], e[v8, v9]]*f[e[v9, p2], e[v5, v9], e[v8, v9]],
(* topo26 *)
  f[e[v1, v5], e[v1, v6], e[v1, v9]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v9], e[v4, v9], e[v8, v9]]*f[e[v2, p3], e[v2, v6], e[v2, v8]]*f[e[v2, v8], e[v3, v8], e[v8, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v8]]*f[e[v4, v5], e[v4, v7], e[v4, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v7, p1], e[v4, v7], e[v6, v7]],
(* topo27 *)
  f[e[v1, v5], e[v1, v6], e[v1, v9]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v9], e[v4, v9], e[v8, v9]]*f[e[v2, v3], e[v2, v6], e[v2, v8]]*f[e[v2, v3], e[v3, p4], e[v3, p5]]*f[e[v4, v5], e[v4, v7], e[v4, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v7, p1], e[v4, v7], e[v6, v7]]*f[e[v8, p3], e[v2, v8], e[v8, v9]],
(* topo28 *)
  f[e[v1, v2], e[v1, v5], e[v1, v9]]*f[e[v1, v2], e[v2, v6], e[v2, v8]]*f[e[v1, v9], e[v7, v9], e[v8, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p4], e[v3, p5], e[v3, v6]]*f[e[v4, p1], e[v4, v5], e[v4, v7]]*f[e[v4, v7], e[v6, v7], e[v7, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v8, p3], e[v2, v8], e[v8, v9]],
(* topo29 *)
  f[e[v1, v2], e[v1, v5], e[v1, v7]]*f[e[v1, v2], e[v2, v6], e[v2, v8]]*f[e[v1, v7], e[v6, v7], e[v7, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p4], e[v3, p5], e[v3, v6]]*f[e[v4, p1], e[v4, v5], e[v4, v9]]*f[e[v4, v9], e[v7, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v8, p3], e[v2, v8], e[v8, v9]],
(* topo30 *)
  f[e[v1, v4], e[v1, v5], e[v1, v6]]*f[e[v1, v4], e[v4, v7], e[v4, v9]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v2, p3], e[v2, v6], e[v2, v8]]*f[e[v2, v8], e[v3, v8], e[v8, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v8]]*f[e[v4, v9], e[v5, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v9]]*f[e[v7, p1], e[v4, v7], e[v6, v7]],
(* topo31 *)
  f[e[v1, v2], e[v1, v5], e[v1, v7]]*f[e[v1, v2], e[v2, v6], e[v2, v8]]*f[e[v1, v7], e[v4, v7], e[v6, v7]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p4], e[v3, p5], e[v3, v6]]*f[e[v4, v5], e[v4, v7], e[v4, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v8, p3], e[v2, v8], e[v8, v9]]*f[e[v9, p1], e[v4, v9], e[v8, v9]],
(* topo32 *)
  f[e[v1, v4], e[v1, v5], e[v1, v6]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v2, p3], e[v2, v6], e[v2, v9]]*f[e[v2, v9], e[v7, v9], e[v8, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v7]]*f[e[v3, v7], e[v6, v7], e[v7, v9]]*f[e[v4, p1], e[v1, v4], e[v4, v8]]*f[e[v4, v8], e[v5, v8], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v8]],
(* topo33 *)
  f[e[v1, v2], e[v1, v5], e[v1, v7]]*f[e[v1, v2], e[v2, p3], e[v2, v9]]*f[e[v1, v7], e[v4, v7], e[v6, v7]]*f[e[v2, v9], e[v6, v9], e[v8, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v6]]*f[e[v3, v6], e[v6, v7], e[v6, v9]]*f[e[v4, p1], e[v4, v7], e[v4, v8]]*f[e[v4, v8], e[v5, v8], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v8]],
(* topo34 *)
  f[e[v1, v2], e[v1, v5], e[v1, v8]]*f[e[v1, v2], e[v2, p3], e[v2, v6]]*f[e[v1, v8], e[v4, v8], e[v8, v9]]*f[e[v2, v6], e[v6, v7], e[v6, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v9]]*f[e[v3, v9], e[v6, v9], e[v8, v9]]*f[e[v4, v5], e[v4, v7], e[v4, v8]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v7, p1], e[v4, v7], e[v6, v7]],
(* topo35 *)
  f[e[v1, v2], e[v1, v4], e[v1, v8]]*f[e[v1, v2], e[v2, p3], e[v2, v6]]*f[e[v1, v4], e[v4, v5], e[v4, v7]]*f[e[v1, v8], e[v5, v8], e[v8, v9]]*f[e[v2, v6], e[v6, v7], e[v6, v9]]*f[e[v3, p4], e[v3, p5], e[v3, v9]]*f[e[v3, v9], e[v6, v9], e[v8, v9]]*f[e[v5, p2], e[v4, v5], e[v5, v8]]*f[e[v7, p1], e[v4, v7], e[v6, v7]],
(* topo36 *)
  f[e[v1, v2], e[v1, v5], e[v1, v7]]*f[e[v1, v2], e[v2, v6], e[v2, v8]]*f[e[v1, v7], e[v4, v7], e[v6, v7]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p4], e[v3, p5], e[v3, v6]]*f[e[v4, p1], e[v4, v7], e[v4, v9]]*f[e[v4, v9], e[v5, v9], e[v8, v9]]*f[e[v5, p2], e[v1, v5], e[v5, v9]]*f[e[v8, p3], e[v2, v8], e[v8, v9]],
(* topo37 *)
  f[e[v1, p1], e[v1, p2], e[v1, v4]]*f[e[v1, v4], e[v4, v7], e[v4, v9]]*f[e[v2, v5], e[v2, v6], e[v2, v8]]*f[e[v2, v5], e[v5, v7], e[v5, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p4], e[v3, p5], e[v3, v6]]*f[e[v4, v7], e[v5, v7], e[v6, v7]]*f[e[v4, v9], e[v5, v9], e[v8, v9]]*f[e[v8, p3], e[v2, v8], e[v8, v9]],
(* topo38 *)
  f[e[v1, p1], e[v1, p2], e[v1, v4]]*f[e[v1, v4], e[v4, v7], e[v4, v5]]*f[e[v2, v5], e[v2, v6], e[v2, v8]]*f[e[v2, v5], e[v4, v5], e[v5, v9]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p4], e[v3, p5], e[v3, v6]]*f[e[v4, v7], e[v6, v7], e[v7, v9]]*f[e[v5, v9], e[v7, v9], e[v8, v9]]*f[e[v8, p3], e[v2, v8], e[v8, v9]],
(* topo39 *)
  f[e[v1, p1], e[v1, p2], e[v1, v4]]*f[e[v1, v4], e[v4, v5], e[v4, v9]]*f[e[v2, v5], e[v2, v6], e[v2, v8]]*f[e[v2, v5], e[v4, v5], e[v5, v7]]*f[e[v2, v6], e[v3, v6], e[v6, v7]]*f[e[v3, p4], e[v3, p5], e[v3, v6]]*f[e[v4, v9], e[v7, v9], e[v8, v9]]*f[e[v5, v7], e[v6, v7], e[v7, v9]]*f[e[v8, p3], e[v2, v8], e[v8, v9]],
(* topo40 *)
  f[e[v1, v5], e[v1, v6], e[v1, v8]]*f[e[v1, v6], e[v2, v6], e[v6, v9]]*f[e[v1, v8], e[v4, v8], e[v8, v9]]*f[e[v2, v3], e[v2, p3], e[v2, v6]]*f[e[v2, v3], e[v3, p4], e[v3, p5]]*f[e[v4, v5], e[v4, v7], e[v4, v8]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v6, v9], e[v7, v9], e[v8, v9]]*f[e[v7, p1], e[v4, v7], e[v7, v9]],
(* topo41 *)
  f[e[v1, v5], e[v1, v6], e[v1, v8]]*f[e[v1, v6], e[v2, v6], e[v6, v7]]*f[e[v1, v8], e[v4, v8], e[v8, v9]]*f[e[v2, v3], e[v2, p3], e[v2, v6]]*f[e[v2, v3], e[v3, p4], e[v3, p5]]*f[e[v4, v5], e[v4, v7], e[v4, v8]]*f[e[v4, v7], e[v6, v7], e[v7, v9]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v9, p1], e[v7, v9], e[v8, v9]],
(* topo42 *)
  f[e[v1, v5], e[v1, v6], e[v1, v8]]*f[e[v1, v6], e[v6, v7], e[v6, v9]]*f[e[v1, v8], e[v4, v8], e[v8, v9]]*f[e[v2, v3], e[v2, p3], e[v2, v9]]*f[e[v2, v3], e[v3, p4], e[v3, p5]]*f[e[v2, v9], e[v6, v9], e[v8, v9]]*f[e[v4, v5], e[v4, v7], e[v4, v8]]*f[e[v5, p2], e[v1, v5], e[v4, v5]]*f[e[v7, p1], e[v4, v7], e[v6, v7]]
};



(* 
The rule of translating edges to momenta. 
{l1, l2, l3} are internal loop momenta.
About convention: 'e[v1,v2]-> li' denotes momentum li with direction from v1 to v2. 
*)
ruleFromEdgeToMom = {
 (* topo1 *)
  {e[v2, v6] -> l1, e[v4, v5] -> l2, e[v4, v7] -> l3, e[v5, p1] -> p1, e[v7, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v8, p5] -> p5},
(* topo2 *)
  {e[v1, v2] -> l1, e[v4, v9] -> l2, e[v8, v9] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v8, p5] -> p5},
(* topo3 *)
  {e[v2, v3] -> l1, e[v1, v5] -> l2, e[v1, v6] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v8, p4] -> p4, e[v3, p5] -> p5},
(* topo4 *)
  {e[v2, v3] -> l1, e[v1, v4] -> l2, e[v1, v5] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v8, p4] -> p4, e[v3, p5] -> p5},
(* topo5 *)
  {e[v1, v5] -> l1, e[v1, v6] -> l2, e[v2, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v7, p4] -> p4, e[v3, p5] -> p5},
(* topo6 *)
  {e[v1, v4] -> l1, e[v1, v5] -> l2, e[v2, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v7, p4] -> p4, e[v3, p5] -> p5},
(* topo7 *)
  {e[v6, v7] -> l1, e[v1, v6] -> l2, e[v1, v5] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v8, p3] -> p3, e[v7, p4] -> p4, e[v3, p5] -> p5},
(* topo8 *)
  {e[v2, v3] -> l1, e[v1, v4] -> l2, e[v1, v5] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v8, p3] -> p3, e[v7, p4] -> p4, e[v3, p5] -> p5},
(* topo9 *)
  {e[v2, v3] -> l1, e[v1, v4] -> l2, e[v1, v5] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v7, p4] -> p4, e[v8, p5] -> p5},
(* topo10 *)
  {e[v1, v2] -> l1, e[v1, v4] -> l2, e[v4, v5] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v8, p4] -> p4, e[v3, p5] -> p5},
(* topo11 *)
  {e[v1, v2] -> l1, e[v1, v4] -> l2, e[v3, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v8, p4] -> p4, e[v3, p5] -> p5},
(* topo12 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v3, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v6, p4] -> p4, e[v8, p5] -> p5},
(* topo13 *)
  {e[v1, v2] -> l1, e[v4, v5] -> l2, e[v3, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v8, p4] -> p4, e[v3, p5] -> p5},
(* topo14 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v3, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v8, p4] -> p4, e[v3, p5] -> p5},
(* topo15 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v3, v6] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v8, p4] -> p4, e[v3, p5] -> p5},
(* topo16 *)
  {e[v2, v3] -> l1, e[v1, v5] -> l2, e[v1, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v7, p4] -> p4, e[v3, p5] -> p5},
(* topo17 *)
  {e[v2, v3] -> l1, e[v1, v4] -> l2, e[v1, v5] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v7, p4] -> p4, e[v3, p5] -> p5},
(* topo18 *)
  {e[v2, v3] -> l1, e[v1, v5] -> l2, e[v1, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v8, p4] -> p4, e[v3, p5] -> p5},
(* topo19 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v3, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v8, p4] -> p4, e[v3, p5] -> p5},
(* topo20 *)
  {e[v1, v5] -> l1, e[v1, v6] -> l2, e[v2, v7] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo21 *)
  {e[v1, v5] -> l1, e[v1, v6] -> l2, e[v2, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo22 *)
  {e[v1, v4] -> l1, e[v1, v5] -> l2, e[v2, v7] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo23 *)
  {e[v1, v5] -> l1, e[v1, v6] -> l2, e[v2, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo24 *)
  {e[v1, v4] -> l1, e[v4, v5] -> l2, e[v1, v6] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo25 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v4, v5] -> l3, e[v4, p1] -> p1, e[v9, p2] -> p2, e[v8, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo26 *)
  {e[v1, v5] -> l1, e[v1, v6] -> l2, e[v2, v6] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo27 *)
  {e[v1, v5] -> l1, e[v1, v6] -> l2, e[v2, v6] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v8, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo28 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v2, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v8, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo29 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v2, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v8, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo30 *)
  {e[v1, v4] -> l1, e[v1, v5] -> l2, e[v2, v6] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo31 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v2, v6] -> l3, e[v9, p1] -> p1, e[v5, p2] -> p2, e[v8, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo32 *)
  {e[v1, v4] -> l1, e[v1, v5] -> l2, e[v2, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo33 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v4, v7] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo34 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v4, v7] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo35 *)
  {e[v1, v2] -> l1, e[v1, v4] -> l2, e[v4, v5] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo36 *)
  {e[v1, v2] -> l1, e[v1, v5] -> l2, e[v2, v6] -> l3, e[v4, p1] -> p1, e[v5, p2] -> p2, e[v8, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo37 *)
  {e[v2, v5] -> l1, e[v2, v6] -> l2, e[v4, v7] -> l3, e[v1, p1] -> p1, e[v1, p2] -> p2, e[v8, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo38 *)
  {e[v2, v5] -> l1, e[v2, v6] -> l2, e[v4, v7] -> l3, e[v1, p1] -> p1, e[v1, p2] -> p2, e[v8, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo39 *)
  {e[v2, v5] -> l1, e[v2, v6] -> l2, e[v4, v5] -> l3, e[v1, p1] -> p1, e[v1, p2] -> p2, e[v8, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo40 *)
  {e[v1, v5] -> l1, e[v1, v6] -> l2, e[v4, v7] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo41 *)
  {e[v1, v5] -> l1, e[v1, v6] -> l2, e[v4, v7] -> l3, e[v9, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5},
(* topo42 *)
  {e[v1, v5] -> l1, e[v1, v6] -> l2, e[v4, v7] -> l3, e[v7, p1] -> p1, e[v5, p2] -> p2, e[v2, p3] -> p3, e[v3, p4] -> p4, e[v3, p5] -> p5}
};



(* 
Propagator convention for all 42 trivalent topologies.
{l1, l2, l3} are internal loop momenta and {p1, p2, p3, p4, p5} are external momenta.
*)
propagatorlists = {
(* topo1 *)
  {l2 + l3, -l1 - l3 + p2, l1 - l2 - p2, l2, l3, l1, -l3 + p2, l2 - p1, -l1 + p1 + p2, -l1 - p3, -l1 - p3 - p4},
(* topo2 *)
  {l1, l2 + p1 + p2, -l1 - l2 - p1 - p2, l1 - p3, l1 - l3 + p1 + p2, -l2 - l3, -l3 + p1 + p2 + p3, l3 - p1 - p2 - p3 - p4, -l2 - p1, l2, l3},
(* topo3 *)
  {l2, l3, -l2 - l3, -l1 - p3, -l1 + l3 - p3, -l1 + l2 + l3 - p1 - p2 - p3, l1 + p1 + p2 + p3, l1, l1 + p1 + p2 + p3 + p4, -l2 + p2, l1 - l3 + p1 + p3},
(* topo4 *)
  {l2, l3, -l2 - l3, l1 + l2 + l3 + p1 + p3, -l1 - l3 - p1 - p3, -l1 - p3, -l1 - l2 - l3 - p3, l1, l1 + p1 + p2 + p3 + p4, l3 - p2, l1 + p1 + p2 + p3},
(* topo5 *)
  {l1, l2, -l1 - l2, l3, l2 + l3, l1 - p1 - p2, l2 + p1 + p2, -l3 - p3, l2 + l3 + p1 + p2 + p3, -l2 - l3 + p4, -l1 + p2},
(* topo6 *)
  {l1, l2, -l1 - l2, l3, -l1 - l2 + l3, -l3 - p3, -l1 - l2 + l3 + p1 + p2 + p3, -l1 - l2 + p1 + p2, l1 + l2 - l3 + p4, l1 - p1, l2 - p2},
(* topo7 *)
  {l3, l2, -l2 - l3, l1 - l2, l1, l3 - p1 - p2, l2 + p1 + p2, -l1 - p1 - p2 - p3, l2 + p1 + p2 + p3, -l1 + p4, -l3 + p2},
(* topo8 *)
  {l2, l3, -l2 - l3, -l1 + l2 + l3 - p1 - p2 - p3, -l1 - p1 - p2 - p3, l1, -l2 - l3 + p1 + p2 + p3, l1 + p1 + p2 + p3 + p4, l2 - p1, l3 - p2, -l2 - l3 + p1 + p2},
(* topo9 *)
  {l2, l3, -l2 - l3, -l1 - p3, -l1 - l2 - l3 - p3, l1, l1 + l2 + l3 + p3 + p4, -l2 - l3 - p3 - p4, l2 - p1, l3 - p2, -l2 - l3 + p1 + p2},
(* topo10 *)
  {l1, l2, -l1 - l2, l1 - p3, l3, l2 - l3, l3 - p2, l1 + l2 - l3 + p2, -l1 - l2 + l3 + p1 + p3, -l2 + l3 + p1, l1 + l2 - l3 + p2 + p4},
(* topo11 *)
  {l1, l2, -l1 - l2, l1 - p3, l3, l1 + l3 - p3, -l3 + p1 + p2 + p3 + p4, l2 - p1, -l2 + l3 - p2 - p3, -l3 + p1 + p2 + p3, -l1 - l2 - p2},
(* topo12 *)
  {l1, l2, -l1 - l2, l1 - p3, l1 + l2 - l3 + p4, l3 - p4, l3, l1 - l3 - p3, -l1 - l2 + l3 - p1 - p4, l2 - p2, l1 - l3 + p1 + p2 + p4},
(* topo13 *)
  {l1, -l1 + l2 - l3 + p1 + p3, -l2 + l3 - p1 - p3, l1 - p3, -l2 - p1, l1 + l3 - p3, l2 - p2, -l3 + p1 + p2 + p3, l3, -l3 + p1 + p2 + p3 + p4, l2},
(* topo14 *)
  {l1, l2, -l1 - l2, l1 - p3, l1 + l2 + l3 - p1 - p2 - p3, -l3 + p1 + p2 + p3, l3, l1 + l3 - p3, -l3 + p1 + p2 + p3 + p4, -l2 + p2, l2 - p1 - p2},
(* topo15 *)
  {l1, l2, -l1 - l2, l1 - p3, l1 + l2 + l3 - p1 - p2 - p3, -l3 + p1 + p2 + p3, l3, l1 + l3 - p3, -l3 + p1 + p2 + p3 + p4, -l2 + p2, -l1 - l3 + p1 + p3},
(* topo16 *)
  {l2, l3, -l2 - l3, -l1 - p1 - p2 - p3, l1 + l3 + p1 + p2 + p3, l2 - p1 - p2, -l3 - p1 - p2, l1, -l1 - p3, l1 + p1 + p2 + p3 + p4, -l2 + p2},
(* topo17 *)
  {l2, l3, -l2 - l3, -l1 - p1 - p2 - p3, l1 - l2 - l3 + p1 + p2 + p3, l1, -l1 - p3, l1 + p1 + p2 + p3 + p4, l2 + l3 - p1 - p2, l2 - p1, l3 - p2},
(* topo18 *)
  {l2, l3, -l2 - l3, -l1 - p3, -l1 + l3 - p3, -l1 + l2 + l3 - p1 - p2 - p3, l1 + p1 + p2 + p3, l1, l1 + p1 + p2 + p3 + p4, -l2 + p2, l2 - p1 - p2},
(* topo19 *)
  {l1, l2, -l1 - l2, l1 - p3, l1 + l2 + l3 - p1 - p2 - p3, -l3 + p1 + p2 + p3, l3, l1 + l3 - p3, -l3 + p1 + p2 + p3 + p4, -l1 - l2 - l3 + p2 + p3, l2 - p2},
(* topo20 *)
  {l1, l2, -l1 - l2, -l3 - p1 - p2 - p3, l2 + l3 + p1 + p2 + p3, l1 - p1 - p2, -l2 - p1 - p2, l3, -l3 - p3, p1 + p2 + p3, -l1 + p2},
(* topo21 *)
  {l1, l2, -l1 - l2, l3, l2 + l3, l1 - p1 - p2, -l2 - p1 - p2, -l3 - p3, l2 + l3 + p1 + p2 + p3, p1 + p2 + p3, -l1 + p2},
(* topo22 *)
  {l1, l2, -l1 - l2, -l3 - p1 - p2 - p3, -l1 - l2 + l3 + p1 + p2 + p3, l3, -l3 - p3, p1 + p2 + p3, l1 + l2 - p1 - p2, l1 - p1, l2 - p2},
(* topo23 *)
  {l1, l2, -l1 - l2, l3, l2 + l3, l1 + l2 + l3 - p1 - p2, -l3 + p1 + p2, -l3 - p3, p1 + p2 + p3, -l1 + p2, l1 - p1 - p2},
(* topo24 *)
  {l1, l3, -l1 - l3, l2, l1 - l2, -l1 + l2 - l3 + p1, -l1 + l2 + p1, l2 - p2, l1 - l2 + l3 + p2, l1 - l2 + l3 - p1 - p3, p1 + p2 + p3},
(* topo25 *)
  {l1, l2, -l1 - l2, l1 + l2 + l3 - p2 - p3, -l2 - l3 + p2 + p3, l3, l2 + l3, -l3 - p1, l1 + l2 + l3 + p1, p1 + p2 + p3, -l2 - l3 + p2},
(* topo26 *)
  {l1, l2, -l1 - l2, l3, l2 + l3, l1 + l2 + l3 - p1 - p2, -l3 + p1 + p2, -l3 - p3, p1 + p2 + p3, -l1 + p2, -l2 - l3 + p1},
(* topo27 *)
  {l1, l2, -l1 - l2, l3, l2 + l3, l1 + l2 + l3 - p1 - p2, -l3 + p1 + p2, -p1 - p2 - p3, -l3 + p1 + p2 + p3, -l1 + p2, -l2 - l3 + p1},
(* topo28 *)
  {l1, l2, -l1 - l2, l3, l1 - l3, l2 + l3 + p3, l1 - l3 - p3, p1 + p2 + p3, l3 + p1 + p2 + p3, -l2 + p2, l2 - p1 - p2},
(* topo29 *)
  {l1, l2, -l1 - l2, l3, l1 - l3, l3 + p1 + p2 + p3, -l1 - l2 + l3 + p1 + p2 + p3, p1 + p2 + p3, -l2 + p2, l2 - p1 - p2, l1 - l3 - p3},
(* topo30 *)
  {l1, l2, -l1 - l2, l1 + l2 - l3 + p1, -l2 + l3 - p1, l3, -l1 - l2 + l3, -l3 - p3, p1 + p2 + p3, -l3 + p1 + p2, l2 - p2},
(* topo31 *)
  {l1, l2, -l1 - l2, l3, l1 - l3, l1 + l2 - l3 - p1 - p2 - p3, l3 + p1 + p2 + p3, p1 + p2 + p3, -l2 + p2, -l1 + l3 + p1 + p3, l1 - l3 - p3},
(* topo32 *)
  {l1, l2, -l1 - l2, l3, -l1 - l2 + l3, -l3 - p3, -l1 - l2 + l3 + p1 + p2 + p3, l1 + l2 - p1 - p2, p1 + p2 + p3, l1 - p1, l2 - p2},
(* topo33 *)
  {l1, l2, -l1 - l2, l1 - p3, l3, l1 + l2 - l3, -l1 - l2 + l3 + p1 + p2 + p3, l2 - l3 - p1 - p2, p1 + p2 + p3, -l3 - p1, l2 - p2},
(* topo34 *)
  {l1, l2, -l1 - l2, l1 - p3, l2 - l3 - p2, -l1 - l3 - p2, -l3 + p1, l1 + l3 - p1 - p3, p1 + p2 + p3, -l2 + p2, l3},
(* topo35 *)
  {l1, l2, -l1 - l2, l1 - p3, l3, l2 - l3, l3 - p2, -l1 - l2 + l3 - p2, -l2 + l3 + p1, l1 + l2 - l3 - p1 - p3, p1 + p2 + p3},
(* topo36 *)
  {l1, l2, -l1 - l2, l3, l1 - l3, l1 + l2 - l3 - p1 - p2 - p3, l3 + p1 + p2 + p3, p1 + p2 + p3, -l1 - l2 + l3 + p2 + p3, l2 - p2, l1 - l3 - p3},
(* topo37 *)
  {-p1 - p2, l3, -l3 - p1 - p2, l1, l2, -l1 - l2, -l2 - l3 - p1 - p2 - p3, l1 + l2 + l3 + p1 + p2 + p3, p1 + p2 + p3, l2 + p1 + p2 + p3, -l1 - l2 - p3},
(* topo38 *)
  {-p1 - p2, l3, -l3 - p1 - p2, l1, l2, -l1 - l2, l1 - l3 - p1 - p2, p1 + p2 + p3, l2 + p1 + p2 + p3, l2 + l3 + p1 + p2 + p3, -l1 - l2 - p3},
(* topo39 *)
  {-p1 - p2, l3, -l3 - p1 - p2, l1, l2, -l1 - l2, l1 + l3, p1 + p2 + p3, l2 + p1 + p2 + p3, l1 + l2 + l3 + p1 + p2 + p3, -l1 - l2 - p3},
(* topo40 *)
  {l1, l2, -l1 - l2, p1 + p2, l2 + p1 + p2, l1 - l3 - p2, -l2 - l3 - p2, -p1 - p2 - p3, -l1 + p2, l3, l3 - p1},
(* topo41 *)
  {l1, l2, -l1 - l2, p1 + p2, l2 + p1 + p2, l1 - l3 - p2, -l2 - l3 - p2, -p1 - p2 - p3, -l1 + p2, l3, l2 + l3 + p1 + p2},
(* topo42 *)
  {l1, l2, -l1 - l2, -l3 + p1, l2 + l3 - p1, l1 - l3 - p2, -l2 - l3 - p2, -p1 - p2 - p3, p1 + p2, -l1 + p2, l3}
};


 (* 
CK-dual numerators of 42 topologies.
These numerators are expressed as linear combinations of 2 master numerators.
*)
numeratorfactors = {
 (* topo1 *)
  n[1][{p1, p2, p3, p4, p5}, {l1, l2, l3}],
(* topo2 *)
  n[2][{p1, p2, p3, p4, p5}, {l1, l2, l3}],
(* topo3 *)
  n[1][{p1, p2, p4, p5, p3}, {l1 - p4 - p5, l1 - l3 - p2 - p4 - p5, -l2 + p2}],
(* topo4 *)
  n[1][{p2, p1, p3, p5, p4}, {-l1 - p3, l3, l1 + l2 + l3 + p1 + p3}],
(* topo5 *)
  -n[2][{p2, p1, p3, p5, p4}, {-l3, -l1 + l3, -l2 - l3}] - n[2][{p3, p1, p2, p4, p5}, {-l1 + l3 + p2, -l3 - p3, l2 + l3 + p1 + p2 + p3}] - n[2][{p3, p2, p1, p4, p5}, {-l1 + l3 + p1, -l3 - p3, l2 + l3 + 2*p1 + 2*p2 + 2*p3 + p4 + p5}] - n[2][{p4, p5, p3, p1, p2}, {l2 + p1 + p2 + p3, -l2 - l3 - p1 - p2 - p3 - p4 - p5, -l1 + p1 + p2 + p3 + p4 + p5}],
(* topo6 *)
  -n[1][{p1, p2, p3, p5, p4}, {-l1 - l2 + l3 - p3 - p4 - p5, -l1 - p2 - p3 - p4 - p5, -l2 + p2}] - n[1][{p2, p1, p3, p5, p4}, {-l1 - l2 + l3 - p3 - p4 - p5, -l2 - p1 - p3 - p4 - p5, -l1 + p1}] - n[2][{p1, p2, p3, p5, p4}, {l1 + l2 - p1 - p2, -l1, l1 + l2 - l3}] - n[2][{p2, p1, p3, p5, p4}, {l1 + l2 - p1 - p2, -l2, l1 + l2 - l3}] - n[2][{p3, p1, p2, p4, p5}, {-l2 + p2, l1 + l2 - p1 - p2 - p3, -l1 - l2 + l3 + p1 + p2 + p3}] - n[2][{p3, p2, p1, p4, p5}, {-l1 + p1, l1 + l2 - p1 - p2 - p3, -l1 - l2 + l3 + p1 + p2 + p3}],
(* topo7 *)
  -n[2][{p1, p2, p3, p5, p4}, {-l2 - p1 - p2, l2 + l3, -l1}] - n[2][{p2, p1, p3, p5, p4}, {-l2 - p1 - p2, -l3, -l1}] - n[2][{p3, p1, p2, p4, p5}, {l2 + l3 + p2, -l2 - p1 - p2 - p3, l1 + 2*p1 + 2*p2 + 2*p3 + p4 + p5}] - n[2][{p3, p2, p1, p4, p5}, {l2 + l3 + p1, -l2 - p1 - p2 - p3, l1 + p1 + p2 + p3}],
(* topo8 *)
  n[2][{p1, p2, p3, p5, p4}, {l2 + l3 - p1 - p2, -l2, l1 + p1 + p2 + p3}] + n[2][{p2, p1, p3, p5, p4}, {l2 + l3 - p1 - p2, -l3, l1 + p1 + p2 + p3}] + n[2][{p3, p1, p2, p4, p5}, {-l3 + p2, l2 + l3 - p1 - p2 - p3, -l1}] + n[2][{p3, p2, p1, p4, p5}, {-l2 + p1, l2 + l3 - p1 - p2 - p3, -l1}],
(* topo9 *)
  n[2][{p1, p2, p5, p3, p4}, {l2 + l3 - p1 - p2, -l2, -l1 + p1 + p2 + p5}] + n[2][{p2, p1, p5, p3, p4}, {l2 + l3 - p1 - p2, -l3, -l1 + p1 + p2 + p5}] + n[2][{p5, p1, p2, p4, p3}, {-l3 + p2, l2 + l3 - p1 - p2 - p5, l1}] + n[2][{p5, p2, p1, p4, p3}, {-l2 + p1, l2 + l3 - p1 - p2 - p5, l1}],
(* topo10 *)
  -n[1][{p2, p1, p3, p5, p4}, {-l1 - l2 + l3 + p1, l3, l2 - l3}] - n[2][{p3, p1, p2, p4, p5}, {l3, l2 - l3 - p1 - p3, -l1 - l2 + l3 + p1 + p3}],
(* topo11 *)
  -n[2][{p1, p2, p3, p5, p4}, {l1, l2 - p1, -l3 + p1 + p2 + p3}] - n[2][{p3, p2, p1, p4, p5}, {l2, l1 - p3, l3}],
(* topo12 *)
  -n[1][{p1, p4, p3, p5, p2}, {-l1 + l3, -l1 - l2 + l3 - p4, -l3 + p4}] - n[2][{p3, p4, p1, p2, p5}, {-l1 - l2 + l3 - p4, -l3 - p3, -l1 + l3 + p3}] - n[2][{p4, p3, p5, p2, p1}, {l1 - l3 - p3, l3 - p4, l1 + l2 - l3 + p4}] - n[2][{p5, p3, p4, p1, p2}, {l3, l1 - l3 - p3 - p5, -l1 - l2 + l3 + p3 + p5}],
(* topo13 *)
  -n[2][{p4, p5, p3, p1, p2}, {l1 + l3, -l3 - p4 - p5, l2 + p1 + p3 + p4 + p5}],
(* topo14 *)
  -n[2][{p2, p1, p3, p5, p4}, {l1, -l1 - l2, -l3 + p1 + p2 + p3}] - n[2][{p3, p1, p2, p4, p5}, {-l1 - l2 + p2, l1 - p3, l3}] - n[2][{p3, p2, p1, p4, p5}, {-l1 - l2 + p1, l1 - p3, l3 + p1 + p2 + p3 + p4 + p5}],
(* topo15 *)
  -n[1][{p1, p2, p4, p5, p3}, {-l3 - p4 - p5, -l1 - l3 - p2 - p4 - p5, -l2 + p2}] + n[2][{p3, p1, p2, p4, p5}, {l1 + l2 + l3 - p1 - p3, -l1 - l3, l3}],
(* topo16 *)
  n[1][{p1, p2, p3, p5, p4}, {-l1 - p1 - p2 - 2*p3 - p4 - p5, -l2 - p3 - p4 - p5, l2 + l3}] + n[1][{p2, p1, p3, p5, p4}, {-l1 - p1 - p2 - 2*p3 - p4 - p5, l2 + l3 - p1 - p2 - p3 - p4 - p5, -l2 + p1 + p2}],
(* topo17 *)
  -n[1][{p1, p2, p3, p5, p4}, {-l1 - p1 - p2 - 2*p3 - p4 - p5, -l2 - p2 - p3 - p4 - p5, -l3 + p2}] - n[1][{p2, p1, p3, p5, p4}, {-l1 - p1 - p2 - 2*p3 - p4 - p5, -l3 - p1 - p3 - p4 - p5, -l2 + p1}],
(* topo18 *)
  -n[1][{p1, p2, p3, p5, p4}, {-l1 - p1 - p2 - 2*p3 - p4 - p5, -l1 + l2 + l3 - p1 - 2*p2 - 2*p3 - p4 - p5, -l2 + p2}] + n[1][{p1, p2, p4, p5, p3}, {l1 - p4 - p5, l1 - l3 - p2 - p4 - p5, -l2 + p2}],
(* topo19 *)
  n[1][{p1, p2, p3, p5, p4}, {l3 - p1 - p2 - 2*p3 - p4 - p5, l1 + l2 + l3 - p1 - 2*p2 - 2*p3 - p4 - p5, -l2 + p2}] + n[2][{p1, p2, p3, p5, p4}, {-l1 - l3 + p3, l1 + l2 + l3 - p1 - p2 - p3, -l3 + p1 + p2 + p3}] + n[2][{p3, p2, p1, p4, p5}, {l1 + l2 + l3 - p2 - p3, -l1 - l3, l3}],
(* topo20 *)
  n[1][{p1, p2, p4, p5, p3}, {l3 - p4 - p5, -l1 - l2 - p1 - p2 - p3 - p4 - p5, l1}] - n[1][{p1, p2, p5, p4, p3}, {l3 - p4 - p5, -l1 - l2 - p1 - p2 - p3 - p4 - p5, l1}] + n[1][{p2, p1, p4, p5, p3}, {l3 - p4 - p5, l1 - p1 - p2 - p3 - p4 - p5, -l1 - l2}] - n[1][{p2, p1, p5, p4, p3}, {l3 - p4 - p5, l1 - p1 - p2 - p3 - p4 - p5, -l1 - l2}],
(* topo21 *)
  -n[2][{p1, p2, p3, p4, p5}, {-l3, l1 - p1 - p2, -l2 - l3}] + n[2][{p1, p2, p3, p5, p4}, {-l3, l1 - p1 - p2, -l2 - l3}] - n[2][{p4, p5, p3, p1, p2}, {l2 + p1 + p2 + p3, -l2 - l3 - p1 - p2 - p3 - p4 - p5, -l1 + p1 + p2 + p3 + p4 + p5}] + n[2][{p5, p4, p3, p1, p2}, {l2 + p1 + p2 + p3, -l2 - l3 - p1 - p2 - p3 - p4 - p5, -l1 + p1 + p2 + p3 + p4 + p5}],
(* topo22 *)
  -n[1][{p1, p2, p4, p5, p3}, {l3 - p4 - p5, l1 - p1 - p2 - p3 - p4 - p5, l2}] + n[1][{p1, p2, p5, p4, p3}, {l3 - p4 - p5, l1 - p1 - p2 - p3 - p4 - p5, l2}] - n[1][{p2, p1, p4, p5, p3}, {l3 - p4 - p5, l2 - p1 - p2 - p3 - p4 - p5, l1}] + n[1][{p2, p1, p5, p4, p3}, {l3 - p4 - p5, l2 - p1 - p2 - p3 - p4 - p5, l1}],
(* topo23 *)
  n[1][{p1, p2, p3, p4, p5}, {l3 - p1 - p2 - p3 - p4 - p5, l1 + l2 + l3 - p1 - 2*p2 - p3 - p4 - p5, -l1 + p2}] - n[1][{p1, p2, p3, p5, p4}, {l3 - p1 - p2 - p3 - p4 - p5, l1 + l2 + l3 - p1 - 2*p2 - p3 - p4 - p5, -l1 + p2}] + n[1][{p1, p2, p4, p5, p3}, {-l3 - p3 - p4 - p5, -l2 - l3 - p2 - p3 - p4 - p5, -l1 + p2}] - n[1][{p1, p2, p5, p4, p3}, {-l3 - p3 - p4 - p5, -l2 - l3 - p2 - p3 - p4 - p5, -l1 + p2}],
(* topo24 *)
  -n[1][{p1, p2, p4, p5, p3}, {l1 - l2 + l3 + p2, l1 - l2, l2}] + n[1][{p1, p2, p5, p4, p3}, {l1 - l2 + l3 + p2, l1 - l2, l2}],
(* topo25 *)
  -n[2][{p3, p2, p1, p4, p5}, {-l3, l2 + l3 - p2 - p3, -l1 - l2 - l3 + p2 + p3}] + n[2][{p3, p2, p1, p5, p4}, {-l3, l2 + l3 - p2 - p3, -l1 - l2 - l3 + p2 + p3}],
(* topo26 *)
  n[1][{p1, p2, p4, p5, p3}, {-l3 - p3 - p4 - p5, -l2 - l3 - p2 - p3 - p4 - p5, -l1 + p2}] - n[1][{p1, p2, p5, p4, p3}, {-l3 - p3 - p4 - p5, -l2 - l3 - p2 - p3 - p4 - p5, -l1 + p2}],
(* topo27 *)
  -n[1][{p1, p2, p3, p4, p5}, {-l3 - p3 - p4 - p5, -l2 - l3 - p2 - p3 - p4 - p5, -l1 + p2}] + n[1][{p1, p2, p3, p5, p4}, {-l3 - p3 - p4 - p5, -l2 - l3 - p2 - p3 - p4 - p5, -l1 + p2}],
(* topo28 *)
  -n[2][{p4, p5, p3, p2, p1}, {-l1 + p3, l3 - p4 - p5, l2 + p3 + p4 + p5}] + n[2][{p5, p4, p3, p2, p1}, {-l1 + p3, l3 - p4 - p5, l2 + p3 + p4 + p5}],
(* topo29 *)
  n[2][{p2, p1, p3, p4, p5}, {-l1 + l3 + p3, -l2, l3 + p1 + p2 + p3}] - n[2][{p2, p1, p3, p5, p4}, {-l1 + l3 + p3, -l2, l3 + p1 + p2 + p3}],
(* topo30 *)
  -n[1][{p1, p2, p4, p5, p3}, {-l3 + p1 + p2, l1 + l2 - l3 + p1, l2}] + n[1][{p1, p2, p5, p4, p3}, {-l3 + p1 + p2, l1 + l2 - l3 + p1, l2}],
(* topo31 *)
  -n[2][{p3, p1, p2, p4, p5}, {l1 + l2 - l3 + p2 + p4 + p5, -l1 + l3 - p1 - p2 - p3 - p4 - p5, -l3 + p1 + p2 + p3 + p4 + p5}] + n[2][{p3, p1, p2, p5, p4}, {l1 + l2 - l3 + p2 + p4 + p5, -l1 + l3 - p1 - p2 - p3 - p4 - p5, -l3 + p1 + p2 + p3 + p4 + p5}],
(* topo32 *)
  n[1][{p1, p2, p3, p4, p5}, {-l1 - l2 + l3 - p3 - p4 - p5, -l1 - p2 - p3 - p4 - p5, -l2 + p2}] - n[1][{p1, p2, p3, p5, p4}, {-l1 - l2 + l3 - p3 - p4 - p5, -l1 - p2 - p3 - p4 - p5, -l2 + p2}] + n[1][{p2, p1, p3, p4, p5}, {-l1 - l2 + l3 - p3 - p4 - p5, -l2 - p1 - p3 - p4 - p5, -l1 + p1}] - n[1][{p2, p1, p3, p5, p4}, {-l1 - l2 + l3 - p3 - p4 - p5, -l2 - p1 - p3 - p4 - p5, -l1 + p1}] + n[2][{p1, p2, p3, p4, p5}, {l1 + l2 - p1 - p2, -l1, l1 + l2 - l3}] - n[2][{p1, p2, p3, p5, p4}, {l1 + l2 - p1 - p2, -l1, l1 + l2 - l3}] + n[2][{p2, p1, p3, p4, p5}, {l1 + l2 - p1 - p2, -l2, l1 + l2 - l3}] - n[2][{p2, p1, p3, p5, p4}, {l1 + l2 - p1 - p2, -l2, l1 + l2 - l3}] - n[2][{p3, p1, p2, p4, p5}, {-l2 + p2, l1 + l2 - p1 - p2 - p3, -l1 - l2 + l3 + p1 + p2 + p3}] + n[2][{p3, p1, p2, p5, p4}, {-l2 + p2, l1 + l2 - p1 - p2 - p3, -l1 - l2 + l3 + p1 + p2 + p3}] - n[2][{p3, p2, p1, p4, p5}, {-l1 + p1, l1 + l2 - p1 - p2 - p3, -l1 - l2 + l3 + p1 + p2 + p3}] + n[2][{p3, p2, p1, p5, p4}, {-l1 + p1, l1 + l2 - p1 - p2 - p3, -l1 - l2 + l3 + p1 + p2 + p3}],
(* topo33 *)
  -n[1][{p1, p2, p3, p4, p5}, {-l1 - l2 + l3 - p3 - p4 - p5, l3 - p2 - p3 - p4 - p5, -l2 + p2}] + n[1][{p1, p2, p3, p5, p4}, {-l1 - l2 + l3 - p3 - p4 - p5, l3 - p2 - p3 - p4 - p5, -l2 + p2}] - n[2][{p1, p2, p3, p4, p5}, {l2 - l3 - p1 - p2, l3, l1 + l2 - l3}] + n[2][{p1, p2, p3, p5, p4}, {l2 - l3 - p1 - p2, l3, l1 + l2 - l3}] + n[2][{p3, p2, p1, p4, p5}, {l3 + p1, l2 - l3 - p1 - p2 - p3, -l1 - l2 + l3 + p1 + p2 + p3}] - n[2][{p3, p2, p1, p5, p4}, {l3 + p1, l2 - l3 - p1 - p2 - p3, -l1 - l2 + l3 + p1 + p2 + p3}],
(* topo34 *)
  -n[1][{p2, p1, p4, p5, p3}, {l1 + p1 + p2, -l2 + p2, l3}] + n[1][{p2, p1, p5, p4, p3}, {l1 + p1 + p2, -l2 + p2, l3}] + n[1][{p2, p3, p4, p5, p1}, {l3 + p2 + p3, l2, l1}] - n[1][{p2, p3, p5, p4, p1}, {l3 + p2 + p3, l2, l1}],
(* topo35 *)
  -n[1][{p2, p1, p3, p4, p5}, {-l1 - l2 + l3 + p1, l3, l2 - l3}] + n[1][{p2, p1, p3, p5, p4}, {-l1 - l2 + l3 + p1, l3, l2 - l3}] + n[2][{p3, p1, p2, p4, p5}, {l3, l2 - l3 - p1 - p3, -l1 - l2 + l3 + p1 + p3}] - n[2][{p3, p1, p2, p5, p4}, {l3, l2 - l3 - p1 - p3, -l1 - l2 + l3 + p1 + p3}],
(* topo36 *)
  n[2][{p1, p2, p3, p4, p5}, {-l1 + l3 + p3, l1 + l2 - l3 - p1 - p2 - p3, l3 + p1 + p2 + p3}] - n[2][{p1, p2, p3, p5, p4}, {-l1 + l3 + p3, l1 + l2 - l3 - p1 - p2 - p3, l3 + p1 + p2 + p3}] - n[2][{p3, p2, p1, p4, p5}, {l1 + l2 - l3 - p2 - p3, -l1 + l3, -l3}] + n[2][{p3, p2, p1, p5, p4}, {l1 + l2 - l3 - p2 - p3, -l1 + l3, -l3}],
(* topo37 *)
  -n[2][{p4, p5, p3, p1, p2}, {-l1 - l2, l2 - p4 - p5, l3}] + n[2][{p4, p5, p3, p2, p1}, {-l1 - l2, l2 - p4 - p5, l3}] + n[2][{p5, p4, p3, p1, p2}, {-l1 - l2, l2 - p4 - p5, l3}] - n[2][{p5, p4, p3, p2, p1}, {-l1 - l2, l2 - p4 - p5, l3}],
(* topo38 *)
  -n[2][{p4, p5, p3, p1, p2}, {l1 + p3, l2 - p4 - p5, l3 + p1 + p2 + p3 + p4 + p5}] + n[2][{p4, p5, p3, p2, p1}, {l1 + p3, l2 - p4 - p5, l3 + p1 + p2 + p3 + p4 + p5}] + n[2][{p5, p4, p3, p1, p2}, {l1 + p3, l2 - p4 - p5, l3 + p1 + p2 + p3 + p4 + p5}] - n[2][{p5, p4, p3, p2, p1}, {l1 + p3, l2 - p4 - p5, l3 + p1 + p2 + p3 + p4 + p5}],
(* topo39 *)
  -n[2][{p1, p2, p3, p4, p5}, {l1 + l2 + p3, l3, l2 + p1 + p2 + p3}] + n[2][{p1, p2, p3, p5, p4}, {l1 + l2 + p3, l3, l2 + p1 + p2 + p3}] + n[2][{p2, p1, p3, p4, p5}, {l1 + l2 + p3, l3, l2 + p1 + p2 + p3}] - n[2][{p2, p1, p3, p5, p4}, {l1 + l2 + p3, l3, l2 + p1 + p2 + p3}],
(* topo40 *)
  -n[1][{p1, p2, p4, p5, p3}, {-l2, l3, -l1 + p2}] + n[1][{p1, p2, p5, p4, p3}, {-l2, l3, -l1 + p2}] + n[1][{p2, p1, p4, p5, p3}, {l2 + p1 + p2, -l1 + p2, l3}] - n[1][{p2, p1, p5, p4, p3}, {l2 + p1 + p2, -l1 + p2, l3}],
(* topo41 *)
  n[1][{p1, p2, p4, p5, p3}, {-l2, -l2 - l3 - p2, -l1 + p2}] - n[1][{p1, p2, p5, p4, p3}, {-l2, -l2 - l3 - p2, -l1 + p2}] - n[1][{p2, p1, p4, p5, p3}, {l2 + p1 + p2, -l1 + p2, -l2 - l3 - p2}] + n[1][{p2, p1, p5, p4, p3}, {l2 + p1 + p2, -l1 + p2, -l2 - l3 - p2}],
(* topo42 *)
  -n[1][{p1, p2, p3, p4, p5}, {l2 + l3 - p1 - p3 - p4 - p5, l3 - p1 - p2 - p3 - p4 - p5, -l1 + p2}] + n[1][{p1, p2, p3, p5, p4}, {l2 + l3 - p1 - p3 - p4 - p5, l3 - p1 - p2 - p3 - p4 - p5, -l1 + p2}] + n[1][{p1, p2, p4, p5, p3}, {l2 + l3 - p1 - p3 - p4 - p5, l3 - p1 - p2 - p3 - p4 - p5, -l1 + p2}] - n[1][{p1, p2, p5, p4, p3}, {l2 + l3 - p1 - p3 - p4 - p5, l3 - p1 - p2 - p3 - p4 - p5, -l1 + p2}]
  };


(* 
The definitions of 2 master numerators. 
dot[k1,k2]=k1.k2 denotes the Lorentz contraction of two momenta k1 and k2. 
x[i], i=1,..., 5, are the 5 free parameters.
The definition of gamma[pa,pb] differs from the \[Gamma] variable used in the paper by an overall imaginary factor I:
gamma[p1,p2]=I*([12]^2)[34][45][53] \[Delta]^(8)(Q)/4*\[Epsilon][1,2,3,4].
*)
masternumerators = {
(* topo1 *)
(4184*dot[l1, p1]^2*gamma[p1, p2])/531 + (10492*dot[l1, p1]*dot[l1, p2]*gamma[p1, p2])/531 + (4184*dot[l1, p2]^2*gamma[p1, p2])/531 - (398*dot[l1, p1]*dot[l1, p3]*gamma[p1, p2])/531 - (398*dot[l1, p2]*dot[l1, p3]*gamma[p1, p2])/531 - (940*dot[l1, p3]^2*gamma[p1, p2])/177 - (398*dot[l1, p1]*dot[l1, p4]*gamma[p1, p2])/531 - (398*dot[l1, p2]*dot[l1, p4]*gamma[p1, p2])/531 - (4808*dot[l1, p3]*dot[l1, p4]*gamma[p1, p2])/531 - (940*dot[l1, p4]^2*gamma[p1, p2])/177 - (5746*dot[l1, p1]*dot[p1, p2]*gamma[p1, p2])/531 - (6808*dot[l1, p2]*dot[p1, p2]*gamma[p1, p2])/531 - (8855*dot[l1, p3]*dot[p1, p2]*gamma[p1, p2])/531 + (7417*dot[l1, p4]*dot[p1, p2]*gamma[p1, p2])/531 - (37*dot[l1, l1]*dot[p1, p3]*gamma[p1, p2])/59 + (6517*dot[l1, p1]*dot[p1, p3]*gamma[p1, p2])/531 + (2152*dot[l1, p2]*dot[p1, p3]*gamma[p1, p2])/531 + (7654*dot[l1, p3]*dot[p1, p3]*gamma[p1, p2])/531 + (8486*dot[l1, p4]*dot[p1, p3]*gamma[p1, p2])/531 - (12857*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2])/531 - (1753*dot[p1, p3]^2*gamma[p1, p2])/177 + (24*dot[l1, l1]*dot[p1, p4]*gamma[p1, p2])/59 + (1288*dot[l1, p1]*dot[p1, p4]*gamma[p1, p2])/177 - (1622*dot[l1, p2]*dot[p1, p4]*gamma[p1, p2])/177 - (5266*dot[l1, p3]*dot[p1, p4]*gamma[p1, p2])/531 + (2662*dot[l1, p4]*dot[p1, p4]*gamma[p1, p2])/531 - (2050*dot[p1, p2]*dot[p1, p4]*gamma[p1, p2])/531 + (476*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2])/177 - (836*dot[p1, p4]^2*gamma[p1, p2])/531 - (37*dot[l1, l1]*dot[p2, p3]*gamma[p1, p2])/59 + (1900*dot[l1, p1]*dot[p2, p3]*gamma[p1, p2])/531 + (6265*dot[l1, p2]*dot[p2, p3]*gamma[p1, p2])/531 + (7483*dot[l1, p3]*dot[p2, p3]*gamma[p1, p2])/531 + (7811*dot[l1, p4]*dot[p2, p3]*gamma[p1, p2])/531 - (11183*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2])/531 - (14828*dot[p1, p3]*dot[p2, p3]*gamma[p1, p2])/531 - (7096*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2])/531 - (1330*dot[p2, p3]^2*gamma[p1, p2])/177 + (24*dot[l1, l1]*dot[p2, p4]*gamma[p1, p2])/59 - (1604*dot[l1, p1]*dot[p2, p4]*gamma[p1, p2])/177 + (1306*dot[l1, p2]*dot[p2, p4]*gamma[p1, p2])/177 - (5950*dot[l1, p3]*dot[p2, p4]*gamma[p1, p2])/531 + (2482*dot[l1, p4]*dot[p2, p4]*gamma[p1, p2])/531 - (1618*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2])/531 - (7600*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2])/531 + (758*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2])/177 - (656*dot[p2, p4]^2*gamma[p1, p2])/531 - (3154*dot[l1, p1]^2*gamma[p1, p3])/531 + (2422*dot[l1, p1]*dot[l1, p2]*gamma[p1, p3])/531 + (5576*dot[l1, p2]^2*gamma[p1, p3])/531 - (6308*dot[l1, p1]*dot[l1, p3]*gamma[p1, p3])/531 + (11152*dot[l1, p2]*dot[l1, p3]*gamma[p1, p3])/531 - (4148*dot[l1, p1]*dot[l1, p4]*gamma[p1, p3])/531 + (4582*dot[l1, p2]*dot[l1, p4]*gamma[p1, p3])/531 - (1988*dot[l1, p3]*dot[l1, p4]*gamma[p1, p3])/531 - (994*dot[l1, p4]^2*gamma[p1, p3])/531 + (24*dot[l1, l1]*dot[p1, p2]*gamma[p1, p3])/59 - (1058*dot[l1, p1]*dot[p1, p2]*gamma[p1, p3])/531 + (4*dot[l1, p2]*dot[p1, p2]*gamma[p1, p3])/531 - (2939*dot[l1, p3]*dot[p1, p2]*gamma[p1, p3])/531 + (55*dot[l1, p4]*dot[p1, p2]*gamma[p1, p3])/9 - (37*dot[l1, l1]*dot[p1, p3]*gamma[p1, p3])/59 - (25*dot[l1, p1]*dot[p1, p3]*gamma[p1, p3])/3 - (20*dot[l1, p2]*dot[p1, p3]*gamma[p1, p3])/177 + (5320*dot[l1, p3]*dot[p1, p3]*gamma[p1, p3])/531 - (202*dot[l1, p4]*dot[p1, p3]*gamma[p1, p3])/177 - (7999*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3])/531 - (8693*dot[p1, p3]^2*gamma[p1, p3])/531 + 2*dot[l1, p1]*dot[p1, p4]*gamma[p1, p3] + 2*dot[l1, p2]*dot[p1, p4]*gamma[p1, p3] + (130*dot[l1, p3]*dot[p1, p4]*gamma[p1, p3])/59 + (130*dot[l1, p4]*dot[p1, p4]*gamma[p1, p3])/59 - 2*dot[p1, p2]*dot[p1, p4]*gamma[p1, p3] - (130*dot[p1, p3]*dot[p1, p4]*gamma[p1, p3])/59 - (61*dot[l1, l1]*dot[p2, p3]*gamma[p1, p3])/59 + (3424*dot[l1, p1]*dot[p2, p3]*gamma[p1, p3])/531 + (7789*dot[l1, p2]*dot[p2, p3]*gamma[p1, p3])/531 + (1385*dot[l1, p3]*dot[p2, p3]*gamma[p1, p3])/177 + (7921*dot[l1, p4]*dot[p2, p3]*gamma[p1, p3])/531 - (811*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3])/177 - (6524*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3])/531 - (130*dot[p1, p4]*dot[p2, p3]*gamma[p1, p3])/59 + (306*dot[p2, p3]^2*gamma[p1, p3])/59 - (3154*dot[l1, p1]^2*gamma[p1, p4])/531 + (2422*dot[l1, p1]*dot[l1, p2]*gamma[p1, p4])/531 + (5576*dot[l1, p2]^2*gamma[p1, p4])/531 - (4148*dot[l1, p1]*dot[l1, p3]*gamma[p1, p4])/531 + (4582*dot[l1, p2]*dot[l1, p3]*gamma[p1, p4])/531 - (994*dot[l1, p3]^2*gamma[p1, p4])/531 - (6308*dot[l1, p1]*dot[l1, p4]*gamma[p1, p4])/531 + (11152*dot[l1, p2]*dot[l1, p4]*gamma[p1, p4])/531 - (1988*dot[l1, p3]*dot[l1, p4]*gamma[p1, p4])/531 + (48*dot[l1, l1]*dot[p1, p2]*gamma[p1, p4])/59 + (2416*dot[l1, p1]*dot[p1, p2]*gamma[p1, p4])/531 - (13982*dot[l1, p2]*dot[p1, p2]*gamma[p1, p4])/531 - (4343*dot[l1, p3]*dot[p1, p2]*gamma[p1, p4])/531 + (1445*dot[l1, p4]*dot[p1, p2]*gamma[p1, p4])/177 - (37*dot[l1, l1]*dot[p1, p3]*gamma[p1, p4])/59 - (331*dot[l1, p1]*dot[p1, p3]*gamma[p1, p4])/531 - (13426*dot[l1, p2]*dot[p1, p3]*gamma[p1, p4])/531 + (814*dot[l1, p3]*dot[p1, p3]*gamma[p1, p4])/59 - (532*dot[l1, p4]*dot[p1, p3]*gamma[p1, p4])/177 - (695*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4])/177 - (2159*dot[p1, p3]^2*gamma[p1, p4])/531 + (48*dot[l1, l1]*dot[p1, p4]*gamma[p1, p4])/59 + (5066*dot[l1, p1]*dot[p1, p4]*gamma[p1, p4])/531 - (12394*dot[l1, p2]*dot[p1, p4]*gamma[p1, p4])/531 + (2996*dot[l1, p3]*dot[p1, p4]*gamma[p1, p4])/531 - (1592*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4])/531 + (596*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4])/59 - (61*dot[l1, l1]*dot[p2, p3]*gamma[p1, p4])/59 + (7204*dot[l1, p1]*dot[p2, p3]*gamma[p1, p4])/531 - (5891*dot[l1, p2]*dot[p2, p3]*gamma[p1, p4])/531 + (6161*dot[l1, p3]*dot[p2, p3]*gamma[p1, p4])/531 + (1455*dot[l1, p4]*dot[p2, p3]*gamma[p1, p4])/59 - (16417*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4])/531 - (4556*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4])/177 - (1484*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4])/59 - (12094*dot[p2, p3]^2*gamma[p1, p4])/531 - (146*dot[l1, l1]*dot[p2, p4]*gamma[p1, p4])/59 + (350*dot[l1, p1]*dot[p2, p4]*gamma[p1, p4])/59 - (1590*dot[l1, p2]*dot[p2, p4]*gamma[p1, p4])/59 - (352*dot[l1, p3]*dot[p2, p4]*gamma[p1, p4])/59 - (1168*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4])/531 + (5042*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4])/531 - (14848*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4])/531 - (5576*dot[l1, p1]^2*gamma[p2, p3])/531 - (2422*dot[l1, p1]*dot[l1, p2]*gamma[p2, p3])/531 + (3154*dot[l1, p2]^2*gamma[p2, p3])/531 - (11152*dot[l1, p1]*dot[l1, p3]*gamma[p2, p3])/531 + (6308*dot[l1, p2]*dot[l1, p3]*gamma[p2, p3])/531 - (4582*dot[l1, p1]*dot[l1, p4]*gamma[p2, p3])/531 + (4148*dot[l1, p2]*dot[l1, p4]*gamma[p2, p3])/531 + (1988*dot[l1, p3]*dot[l1, p4]*gamma[p2, p3])/531 + (994*dot[l1, p4]^2*gamma[p2, p3])/531 - (24*dot[l1, l1]*dot[p1, p2]*gamma[p2, p3])/59 + (1364*dot[l1, p1]*dot[p1, p2]*gamma[p2, p3])/531 + (2426*dot[l1, p2]*dot[p1, p2]*gamma[p2, p3])/531 + (4721*dot[l1, p3]*dot[p1, p2]*gamma[p2, p3])/531 - (1769*dot[l1, p4]*dot[p1, p2]*gamma[p2, p3])/531 + (61*dot[l1, l1]*dot[p1, p3]*gamma[p2, p3])/59 - (8113*dot[l1, p1]*dot[p1, p3]*gamma[p2, p3])/531 - (3748*dot[l1, p2]*dot[p1, p3]*gamma[p2, p3])/531 - (1394*dot[l1, p3]*dot[p1, p3]*gamma[p2, p3])/177 - (7930*dot[l1, p4]*dot[p1, p3]*gamma[p2, p3])/531 + (379*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3])/177 - (373*dot[p1, p3]^2*gamma[p2, p3])/59 + (37*dot[l1, l1]*dot[p2, p3]*gamma[p2, p3])/59 + (230*dot[l1, p1]*dot[p2, p3]*gamma[p2, p3])/177 + (1685*dot[l1, p2]*dot[p2, p3]*gamma[p2, p3])/177 - (5347*dot[l1, p3]*dot[p2, p3]*gamma[p2, p3])/531 + (589*dot[l1, p4]*dot[p2, p3]*gamma[p2, p3])/177 + (5749*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3])/531 + (2978*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3])/531 + (6920*dot[p2, p3]^2*gamma[p2, p3])/531 - (5576*dot[l1, p1]^2*gamma[p2, p4])/531 - (2422*dot[l1, p1]*dot[l1, p2]*gamma[p2, p4])/531 + (3154*dot[l1, p2]^2*gamma[p2, p4])/531 - (4582*dot[l1, p1]*dot[l1, p3]*gamma[p2, p4])/531 + (4148*dot[l1, p2]*dot[l1, p3]*gamma[p2, p4])/531 + (994*dot[l1, p3]^2*gamma[p2, p4])/531 - (11152*dot[l1, p1]*dot[l1, p4]*gamma[p2, p4])/531 + (6308*dot[l1, p2]*dot[l1, p4]*gamma[p2, p4])/531 + (1988*dot[l1, p3]*dot[l1, p4]*gamma[p2, p4])/531 - (48*dot[l1, l1]*dot[p1, p2]*gamma[p2, p4])/59 + (14738*dot[l1, p1]*dot[p1, p2]*gamma[p2, p4])/531 - (1660*dot[l1, p2]*dot[p1, p2]*gamma[p2, p4])/531 + (5837*dot[l1, p3]*dot[p1, p2]*gamma[p2, p4])/531 - (845*dot[l1, p4]*dot[p1, p2]*gamma[p2, p4])/177 + (61*dot[l1, l1]*dot[p1, p3]*gamma[p2, p4])/59 + (5585*dot[l1, p1]*dot[p1, p3]*gamma[p2, p4])/531 - (7510*dot[l1, p2]*dot[p1, p3]*gamma[p2, p4])/531 - (6152*dot[l1, p3]*dot[p1, p3]*gamma[p2, p4])/531 - (1454*dot[l1, p4]*dot[p1, p3]*gamma[p2, p4])/59 + (16849*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4])/531 + (12679*dot[p1, p3]^2*gamma[p2, p4])/531 + (146*dot[l1, l1]*dot[p1, p4]*gamma[p2, p4])/59 + (1452*dot[l1, p1]*dot[p1, p4]*gamma[p2, p4])/59 - (488*dot[l1, p2]*dot[p1, p4]*gamma[p2, p4])/59 + 6*dot[l1, p3]*dot[p1, p4]*gamma[p2, p4] + (1798*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4])/531 + (16036*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4])/531 + (37*dot[l1, l1]*dot[p2, p3]*gamma[p2, p4])/59 + (14182*dot[l1, p1]*dot[p2, p3]*gamma[p2, p4])/531 + (1087*dot[l1, p2]*dot[p2, p3]*gamma[p2, p4])/531 - (683*dot[l1, p3]*dot[p2, p3]*gamma[p2, p4])/59 + (925*dot[l1, p4]*dot[p2, p3]*gamma[p2, p4])/177 - (5*dot[p1, p2]*dot[p2, p3]*gamma[p2, p4])/3 + (4556*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4])/177 - (3854*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4])/531 + (404*dot[p2, p3]^2*gamma[p2, p4])/531 - (48*dot[l1, l1]*dot[p2, p4]*gamma[p2, p4])/59 + (12106*dot[l1, p1]*dot[p2, p4]*gamma[p2, p4])/531 - (5354*dot[l1, p2]*dot[p2, p4]*gamma[p2, p4])/531 - (1808*dot[l1, p3]*dot[p2, p4]*gamma[p2, p4])/531 + (1268*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4])/531 + (1616*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4])/59 - (724*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4])/59 + (392*dot[l1, p1]*dot[p1, p2]*gamma[p3, p4])/59 - (460*dot[l1, p2]*dot[p1, p2]*gamma[p3, p4])/59 + (dot[l1, p3]*dot[p1, p2]*gamma[p3, p4])/59 + (dot[l1, p4]*dot[p1, p2]*gamma[p3, p4])/59 + (76*dot[p1, p2]^2*gamma[p3, p4])/59 + (85*dot[l1, l1]*dot[p1, p3]*gamma[p3, p4])/59 + (6589*dot[l1, p1]*dot[p1, p3]*gamma[p3, p4])/531 - (6506*dot[l1, p2]*dot[p1, p3]*gamma[p3, p4])/531 - (6148*dot[l1, p3]*dot[p1, p3]*gamma[p3, p4])/531 + (1780*dot[l1, p4]*dot[p1, p3]*gamma[p3, p4])/531 + (2243*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4])/177 + (8513*dot[p1, p3]^2*gamma[p3, p4])/531 - (85*dot[l1, l1]*dot[p2, p3]*gamma[p3, p4])/59 + (5588*dot[l1, p1]*dot[p2, p3]*gamma[p3, p4])/531 - (7507*dot[l1, p2]*dot[p2, p3]*gamma[p3, p4])/531 + (6175*dot[l1, p3]*dot[p2, p3]*gamma[p3, p4])/531 - (1753*dot[l1, p4]*dot[p2, p3]*gamma[p3, p4])/531 - (1895*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4])/177 + (130*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4])/59 - (7928*dot[p2, p3]^2*gamma[p3, p4])/531 - (380*dot[l1, p1]^2*gamma[p1, p2]*x[1])/177 - (760*dot[l1, p1]*dot[l1, p2]*gamma[p1, p2]*x[1])/177 - (380*dot[l1, p2]^2*gamma[p1, p2]*x[1])/177 - (40*dot[l1, p1]*dot[l1, p3]*gamma[p1, p2]*x[1])/177 - (40*dot[l1, p2]*dot[l1, p3]*gamma[p1, p2]*x[1])/177 - (50*dot[l1, p3]^2*gamma[p1, p2]*x[1])/59 - (40*dot[l1, p1]*dot[l1, p4]*gamma[p1, p2]*x[1])/177 - (40*dot[l1, p2]*dot[l1, p4]*gamma[p1, p2]*x[1])/177 - (670*dot[l1, p3]*dot[l1, p4]*gamma[p1, p2]*x[1])/177 - (50*dot[l1, p4]^2*gamma[p1, p2]*x[1])/59 + (553*dot[l1, p1]*dot[p1, p2]*gamma[p1, p2]*x[1])/177 + (553*dot[l1, p2]*dot[p1, p2]*gamma[p1, p2]*x[1])/177 + (623*dot[l1, p3]*dot[p1, p2]*gamma[p1, p2]*x[1])/177 - (289*dot[l1, p4]*dot[p1, p2]*gamma[p1, p2]*x[1])/177 - dot[p1, p2]^2*gamma[p1, p2]*x[1] - (57*dot[l1, l1]*dot[p1, p3]*gamma[p1, p2]*x[1])/118 - (190*dot[l1, p1]*dot[p1, p3]*gamma[p1, p2]*x[1])/177 - (55*dot[l1, p2]*dot[p1, p3]*gamma[p1, p2]*x[1])/177 + (2747*dot[l1, p3]*dot[p1, p3]*gamma[p1, p2]*x[1])/708 + (2329*dot[l1, p4]*dot[p1, p3]*gamma[p1, p2]*x[1])/708 + (203*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[1])/177 - (673*dot[p1, p3]^2*gamma[p1, p2]*x[1])/236 - (15*dot[l1, l1]*dot[p1, p4]*gamma[p1, p2]*x[1])/59 - (52*dot[l1, p1]*dot[p1, p4]*gamma[p1, p2]*x[1])/59 + (38*dot[l1, p2]*dot[p1, p4]*gamma[p1, p2]*x[1])/59 + (571*dot[l1, p3]*dot[p1, p4]*gamma[p1, p2]*x[1])/177 - (58*dot[l1, p4]*dot[p1, p4]*gamma[p1, p2]*x[1])/177 + (19*dot[p1, p2]*dot[p1, p4]*gamma[p1, p2]*x[1])/177 - (168*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2]*x[1])/59 - (52*dot[p1, p4]^2*gamma[p1, p2]*x[1])/177 - (57*dot[l1, l1]*dot[p2, p3]*gamma[p1, p2]*x[1])/118 - (91*dot[l1, p1]*dot[p2, p3]*gamma[p1, p2]*x[1])/177 - (226*dot[l1, p2]*dot[p2, p3]*gamma[p1, p2]*x[1])/177 + (2801*dot[l1, p3]*dot[p2, p3]*gamma[p1, p2]*x[1])/708 + (2095*dot[l1, p4]*dot[p2, p3]*gamma[p1, p2]*x[1])/708 + (1541*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[1])/708 - (559*dot[p1, p3]*dot[p2, p3]*gamma[p1, p2]*x[1])/177 + (259*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2]*x[1])/177 - (203*dot[p2, p3]^2*gamma[p1, p2]*x[1])/118 - (15*dot[l1, l1]*dot[p2, p4]*gamma[p1, p2]*x[1])/59 - (10*dot[l1, p1]*dot[p2, p4]*gamma[p1, p2]*x[1])/59 - (100*dot[l1, p2]*dot[p2, p4]*gamma[p1, p2]*x[1])/59 + (719*dot[l1, p3]*dot[p2, p4]*gamma[p1, p2]*x[1])/354 - (395*dot[l1, p4]*dot[p2, p4]*gamma[p1, p2]*x[1])/354 + (389*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[1])/354 + (187*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2]*x[1])/177 - (153*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2]*x[1])/59 + (175*dot[p2, p4]^2*gamma[p1, p2]*x[1])/354 + (190*dot[l1, p1]^2*gamma[p1, p3]*x[1])/177 + (110*dot[l1, p1]*dot[l1, p2]*gamma[p1, p3]*x[1])/177 - (80*dot[l1, p2]^2*gamma[p1, p3]*x[1])/177 + (380*dot[l1, p1]*dot[l1, p3]*gamma[p1, p3]*x[1])/177 - (160*dot[l1, p2]*dot[l1, p3]*gamma[p1, p3]*x[1])/177 - (70*dot[l1, p1]*dot[l1, p4]*gamma[p1, p3]*x[1])/177 - (340*dot[l1, p2]*dot[l1, p4]*gamma[p1, p3]*x[1])/177 - (520*dot[l1, p3]*dot[l1, p4]*gamma[p1, p3]*x[1])/177 - (260*dot[l1, p4]^2*gamma[p1, p3]*x[1])/177 - (15*dot[l1, l1]*dot[p1, p2]*gamma[p1, p3]*x[1])/59 - (109*dot[l1, p1]*dot[p1, p2]*gamma[p1, p3]*x[1])/177 - (109*dot[l1, p2]*dot[p1, p2]*gamma[p1, p3]*x[1])/177 - (226*dot[l1, p3]*dot[p1, p2]*gamma[p1, p3]*x[1])/177 - (dot[l1, p4]*dot[p1, p2]*gamma[p1, p3]*x[1])/3 - (57*dot[l1, l1]*dot[p1, p3]*gamma[p1, p3]*x[1])/118 + (3*dot[l1, p1]*dot[p1, p3]*gamma[p1, p3]*x[1])/2 + (87*dot[l1, p2]*dot[p1, p3]*gamma[p1, p3]*x[1])/118 + (1211*dot[l1, p3]*dot[p1, p3]*gamma[p1, p3]*x[1])/708 + (1073*dot[l1, p4]*dot[p1, p3]*gamma[p1, p3]*x[1])/236 + (307*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[1])/177 - (121*dot[p1, p3]^2*gamma[p1, p3]*x[1])/708 - (15*dot[l1, p3]*dot[p1, p4]*gamma[p1, p3]*x[1])/118 - (15*dot[l1, p4]*dot[p1, p4]*gamma[p1, p3]*x[1])/118 + (15*dot[p1, p3]*dot[p1, p4]*gamma[p1, p3]*x[1])/118 - (27*dot[l1, l1]*dot[p2, p3]*gamma[p1, p3]*x[1])/118 - (25*dot[l1, p1]*dot[p2, p3]*gamma[p1, p3]*x[1])/177 - (160*dot[l1, p2]*dot[p2, p3]*gamma[p1, p3]*x[1])/177 - (279*dot[l1, p3]*dot[p2, p3]*gamma[p1, p3]*x[1])/236 - (691*dot[l1, p4]*dot[p2, p3]*gamma[p1, p3]*x[1])/708 - (455*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3]*x[1])/236 - (1097*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[1])/354 + (15*dot[p1, p4]*dot[p2, p3]*gamma[p1, p3]*x[1])/118 - (353*dot[p2, p3]^2*gamma[p1, p3]*x[1])/118 + (190*dot[l1, p1]^2*gamma[p1, p4]*x[1])/177 + (110*dot[l1, p1]*dot[l1, p2]*gamma[p1, p4]*x[1])/177 - (80*dot[l1, p2]^2*gamma[p1, p4]*x[1])/177 - (70*dot[l1, p1]*dot[l1, p3]*gamma[p1, p4]*x[1])/177 - (340*dot[l1, p2]*dot[l1, p3]*gamma[p1, p4]*x[1])/177 - (260*dot[l1, p3]^2*gamma[p1, p4]*x[1])/177 + (380*dot[l1, p1]*dot[l1, p4]*gamma[p1, p4]*x[1])/177 - (160*dot[l1, p2]*dot[l1, p4]*gamma[p1, p4]*x[1])/177 - (520*dot[l1, p3]*dot[l1, p4]*gamma[p1, p4]*x[1])/177 - (30*dot[l1, l1]*dot[p1, p2]*gamma[p1, p4]*x[1])/59 - (169*dot[l1, p1]*dot[p1, p2]*gamma[p1, p4]*x[1])/177 + (371*dot[l1, p2]*dot[p1, p2]*gamma[p1, p4]*x[1])/177 + (1903*dot[l1, p3]*dot[p1, p2]*gamma[p1, p4]*x[1])/354 - (135*dot[l1, p4]*dot[p1, p2]*gamma[p1, p4]*x[1])/118 - (57*dot[l1, l1]*dot[p1, p3]*gamma[p1, p4]*x[1])/118 + (214*dot[l1, p1]*dot[p1, p3]*gamma[p1, p4]*x[1])/177 + (619*dot[l1, p2]*dot[p1, p3]*gamma[p1, p4]*x[1])/177 + (1505*dot[l1, p3]*dot[p1, p3]*gamma[p1, p4]*x[1])/236 + (1643*dot[l1, p4]*dot[p1, p3]*gamma[p1, p4]*x[1])/236 - (192*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[1])/59 - (3619*dot[p1, p3]^2*gamma[p1, p4]*x[1])/708 - (30*dot[l1, l1]*dot[p1, p4]*gamma[p1, p4]*x[1])/59 - (254*dot[l1, p1]*dot[p1, p4]*gamma[p1, p4]*x[1])/177 + (286*dot[l1, p2]*dot[p1, p4]*gamma[p1, p4]*x[1])/177 + (797*dot[l1, p3]*dot[p1, p4]*gamma[p1, p4]*x[1])/354 + (194*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4]*x[1])/177 - (284*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4]*x[1])/59 - (27*dot[l1, l1]*dot[p2, p3]*gamma[p1, p4]*x[1])/118 - (193*dot[l1, p1]*dot[p2, p3]*gamma[p1, p4]*x[1])/177 + (212*dot[l1, p2]*dot[p2, p3]*gamma[p1, p4]*x[1])/177 + (2467*dot[l1, p3]*dot[p2, p3]*gamma[p1, p4]*x[1])/708 - (9*dot[l1, p4]*dot[p2, p3]*gamma[p1, p4]*x[1])/236 + (1399*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4]*x[1])/708 - (280*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[1])/59 + (190*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4]*x[1])/59 + (76*dot[p2, p3]^2*gamma[p1, p4]*x[1])/177 - (12*dot[l1, l1]*dot[p2, p4]*gamma[p1, p4]*x[1])/59 - (86*dot[l1, p1]*dot[p2, p4]*gamma[p1, p4]*x[1])/59 + (94*dot[l1, p2]*dot[p2, p4]*gamma[p1, p4]*x[1])/59 + (220*dot[l1, p3]*dot[p2, p4]*gamma[p1, p4]*x[1])/59 + (467*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4]*x[1])/354 - (839*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4]*x[1])/177 + (1211*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4]*x[1])/354 + (80*dot[l1, p1]^2*gamma[p2, p3]*x[1])/177 - (110*dot[l1, p1]*dot[l1, p2]*gamma[p2, p3]*x[1])/177 - (190*dot[l1, p2]^2*gamma[p2, p3]*x[1])/177 + (160*dot[l1, p1]*dot[l1, p3]*gamma[p2, p3]*x[1])/177 - (380*dot[l1, p2]*dot[l1, p3]*gamma[p2, p3]*x[1])/177 + (340*dot[l1, p1]*dot[l1, p4]*gamma[p2, p3]*x[1])/177 + (70*dot[l1, p2]*dot[l1, p4]*gamma[p2, p3]*x[1])/177 + (520*dot[l1, p3]*dot[l1, p4]*gamma[p2, p3]*x[1])/177 + (260*dot[l1, p4]^2*gamma[p2, p3]*x[1])/177 + (15*dot[l1, l1]*dot[p1, p2]*gamma[p2, p3]*x[1])/59 + (dot[l1, p1]*dot[p1, p2]*gamma[p2, p3]*x[1])/177 + (dot[l1, p2]*dot[p1, p2]*gamma[p2, p3]*x[1])/177 - (25*dot[l1, p3]*dot[p1, p2]*gamma[p2, p3]*x[1])/354 - (143*dot[l1, p4]*dot[p1, p2]*gamma[p2, p3]*x[1])/354 + (27*dot[l1, l1]*dot[p1, p3]*gamma[p2, p3]*x[1])/118 - (38*dot[l1, p1]*dot[p1, p3]*gamma[p2, p3]*x[1])/177 - (173*dot[l1, p2]*dot[p1, p3]*gamma[p2, p3]*x[1])/177 - (333*dot[l1, p3]*dot[p1, p3]*gamma[p2, p3]*x[1])/236 + (79*dot[l1, p4]*dot[p1, p3]*gamma[p2, p3]*x[1])/708 + (71*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[1])/59 + (313*dot[p1, p3]^2*gamma[p2, p3]*x[1])/236 + (57*dot[l1, l1]*dot[p2, p3]*gamma[p2, p3]*x[1])/118 - (102*dot[l1, p1]*dot[p2, p3]*gamma[p2, p3]*x[1])/59 - (147*dot[l1, p2]*dot[p2, p3]*gamma[p2, p3]*x[1])/59 - (3047*dot[l1, p3]*dot[p2, p3]*gamma[p2, p3]*x[1])/708 - (1307*dot[l1, p4]*dot[p2, p3]*gamma[p2, p3]*x[1])/236 - (1831*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[1])/708 + (4*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[1])/177 - (242*dot[p2, p3]^2*gamma[p2, p3]*x[1])/177 + (80*dot[l1, p1]^2*gamma[p2, p4]*x[1])/177 - (110*dot[l1, p1]*dot[l1, p2]*gamma[p2, p4]*x[1])/177 - (190*dot[l1, p2]^2*gamma[p2, p4]*x[1])/177 + (340*dot[l1, p1]*dot[l1, p3]*gamma[p2, p4]*x[1])/177 + (70*dot[l1, p2]*dot[l1, p3]*gamma[p2, p4]*x[1])/177 + (260*dot[l1, p3]^2*gamma[p2, p4]*x[1])/177 + (160*dot[l1, p1]*dot[l1, p4]*gamma[p2, p4]*x[1])/177 - (380*dot[l1, p2]*dot[l1, p4]*gamma[p2, p4]*x[1])/177 + (520*dot[l1, p3]*dot[l1, p4]*gamma[p2, p4]*x[1])/177 + (30*dot[l1, l1]*dot[p1, p2]*gamma[p2, p4]*x[1])/59 - (263*dot[l1, p1]*dot[p1, p2]*gamma[p2, p4]*x[1])/177 + (277*dot[l1, p2]*dot[p1, p2]*gamma[p2, p4]*x[1])/177 - (776*dot[l1, p3]*dot[p1, p2]*gamma[p2, p4]*x[1])/177 + (90*dot[l1, p4]*dot[p1, p2]*gamma[p2, p4]*x[1])/59 + (27*dot[l1, l1]*dot[p1, p3]*gamma[p2, p4]*x[1])/118 - (104*dot[l1, p1]*dot[p1, p3]*gamma[p2, p4]*x[1])/177 + (301*dot[l1, p2]*dot[p1, p3]*gamma[p2, p4]*x[1])/177 - (1855*dot[l1, p3]*dot[p1, p3]*gamma[p2, p4]*x[1])/708 + (213*dot[l1, p4]*dot[p1, p3]*gamma[p2, p4]*x[1])/236 - (307*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[1])/177 - (349*dot[p1, p3]^2*gamma[p2, p4]*x[1])/708 + (12*dot[l1, l1]*dot[p1, p4]*gamma[p2, p4]*x[1])/59 - (52*dot[l1, p1]*dot[p1, p4]*gamma[p2, p4]*x[1])/59 + (128*dot[l1, p2]*dot[p1, p4]*gamma[p2, p4]*x[1])/59 - 2*dot[l1, p3]*dot[p1, p4]*gamma[p2, p4]*x[1] - (287*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4]*x[1])/354 - (322*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4]*x[1])/177 + (57*dot[l1, l1]*dot[p2, p3]*gamma[p2, p4]*x[1])/118 - (511*dot[l1, p1]*dot[p2, p3]*gamma[p2, p4]*x[1])/177 - (106*dot[l1, p2]*dot[p2, p3]*gamma[p2, p4]*x[1])/177 - (1331*dot[l1, p3]*dot[p2, p3]*gamma[p2, p4]*x[1])/236 - (1469*dot[l1, p4]*dot[p2, p3]*gamma[p2, p4]*x[1])/236 + (15*dot[p1, p2]*dot[p2, p3]*gamma[p2, p4]*x[1])/4 + (280*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[1])/59 + (2245*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4]*x[1])/354 + (1877*dot[p2, p3]^2*gamma[p2, p4]*x[1])/354 + (30*dot[l1, l1]*dot[p2, p4]*gamma[p2, p4]*x[1])/59 - (275*dot[l1, p1]*dot[p2, p4]*gamma[p2, p4]*x[1])/354 + (805*dot[l1, p2]*dot[p2, p4]*gamma[p2, p4]*x[1])/354 - (115*dot[l1, p3]*dot[p2, p4]*gamma[p2, p4]*x[1])/177 - (253*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[1])/354 - (191*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[1])/118 + (787*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[1])/118 - (9*dot[l1, p1]*dot[p1, p2]*gamma[p3, p4]*x[1])/59 + (81*dot[l1, p2]*dot[p1, p2]*gamma[p3, p4]*x[1])/59 + (51*dot[l1, p3]*dot[p1, p2]*gamma[p3, p4]*x[1])/59 + (51*dot[l1, p4]*dot[p1, p2]*gamma[p3, p4]*x[1])/59 - (18*dot[p1, p2]^2*gamma[p3, p4]*x[1])/59 - (3*dot[l1, l1]*dot[p1, p3]*gamma[p3, p4]*x[1])/118 - (28*dot[l1, p1]*dot[p1, p3]*gamma[p3, p4]*x[1])/177 + (377*dot[l1, p2]*dot[p1, p3]*gamma[p3, p4]*x[1])/177 + (895*dot[l1, p3]*dot[p1, p3]*gamma[p3, p4]*x[1])/708 - (559*dot[l1, p4]*dot[p1, p3]*gamma[p3, p4]*x[1])/708 - (379*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[1])/118 - (1499*dot[p1, p3]^2*gamma[p3, p4]*x[1])/708 + (3*dot[l1, l1]*dot[p2, p3]*gamma[p3, p4]*x[1])/118 - (53*dot[l1, p1]*dot[p2, p3]*gamma[p3, p4]*x[1])/177 + (352*dot[l1, p2]*dot[p2, p3]*gamma[p3, p4]*x[1])/177 + (941*dot[l1, p3]*dot[p2, p3]*gamma[p3, p4]*x[1])/708 + (2395*dot[l1, p4]*dot[p2, p3]*gamma[p3, p4]*x[1])/708 + (527*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4]*x[1])/236 - (15*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[1])/118 + (727*dot[p2, p3]^2*gamma[p3, p4]*x[1])/354 - (dot[l1, p1]*dot[p1, p2]*gamma[p1, p2]*x[2])/2 - (dot[l1, p2]*dot[p1, p2]*gamma[p1, p2]*x[2])/2 - dot[l1, p3]*dot[p1, p2]*gamma[p1, p2]*x[2] - dot[l1, p4]*dot[p1, p2]*gamma[p1, p2]*x[2] + (dot[l1, p1]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 + (dot[l1, p2]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 + (dot[l1, p3]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 + (dot[l1, p4]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 - (3*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 - (3*dot[p1, p3]^2*gamma[p1, p2]*x[2])/2 + (dot[l1, p3]*dot[p2, p3]*gamma[p1, p2]*x[2])/2 - (dot[l1, p4]*dot[p2, p3]*gamma[p1, p2]*x[2])/2 + dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[2] + dot[p2, p3]^2*gamma[p1, p2]*x[2] - dot[l1, p1]*dot[p2, p4]*gamma[p1, p2]*x[2] - dot[l1, p2]*dot[p2, p4]*gamma[p1, p2]*x[2] - 2*dot[l1, p3]*dot[p2, p4]*gamma[p1, p2]*x[2] - dot[l1, p4]*dot[p2, p4]*gamma[p1, p2]*x[2] + dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[2] - dot[p1, p3]*dot[p2, p4]*gamma[p1, p2]*x[2] + dot[p2, p3]*dot[p2, p4]*gamma[p1, p2]*x[2] + dot[p2, p4]^2*gamma[p1, p2]*x[2] + (dot[l1, p1]*dot[p1, p2]*gamma[p1, p3]*x[2])/2 + (dot[l1, p2]*dot[p1, p2]*gamma[p1, p3]*x[2])/2 - dot[p1, p2]^2*gamma[p1, p3]*x[2] + (dot[l1, p1]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 + (dot[l1, p2]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 - (dot[l1, p3]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 + (dot[l1, p4]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 - (5*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 - (5*dot[p1, p3]^2*gamma[p1, p3]*x[2])/2 + dot[l1, p1]*dot[p1, p4]*gamma[p1, p3]*x[2] + dot[l1, p2]*dot[p1, p4]*gamma[p1, p3]*x[2] + dot[l1, p3]*dot[p1, p4]*gamma[p1, p3]*x[2] + dot[l1, p4]*dot[p1, p4]*gamma[p1, p3]*x[2] - dot[p1, p2]*dot[p1, p4]*gamma[p1, p3]*x[2] - dot[p1, p3]*dot[p1, p4]*gamma[p1, p3]*x[2] - dot[l1, p1]*dot[p2, p3]*gamma[p1, p3]*x[2] - dot[l1, p2]*dot[p2, p3]*gamma[p1, p3]*x[2] - (3*dot[l1, p3]*dot[p2, p3]*gamma[p1, p3]*x[2])/2 - (dot[l1, p4]*dot[p2, p3]*gamma[p1, p3]*x[2])/2 - dot[p1, p2]*dot[p2, p3]*gamma[p1, p3]*x[2] - 4*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[2] - dot[p1, p4]*dot[p2, p3]*gamma[p1, p3]*x[2] - dot[p2, p3]^2*gamma[p1, p3]*x[2] - (dot[l1, p1]*dot[p1, p2]*gamma[p1, p4]*x[2])/2 - (dot[l1, p2]*dot[p1, p2]*gamma[p1, p4]*x[2])/2 + (dot[l1, p1]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 + (dot[l1, p2]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 + (3*dot[l1, p3]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 + (3*dot[l1, p4]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 - (3*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 - (3*dot[p1, p3]^2*gamma[p1, p4]*x[2])/2 + dot[l1, p3]*dot[p1, p4]*gamma[p1, p4]*x[2] + (dot[l1, p3]*dot[p2, p3]*gamma[p1, p4]*x[2])/2 + (dot[l1, p4]*dot[p2, p3]*gamma[p1, p4]*x[2])/2 - dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[2] + dot[l1, p3]*dot[p2, p4]*gamma[p1, p4]*x[2] + dot[p1, p2]*dot[p2, p4]*gamma[p1, p4]*x[2] + 2*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4]*x[2] + dot[p2, p3]*dot[p2, p4]*gamma[p1, p4]*x[2] - (dot[l1, p1]*dot[p1, p2]*gamma[p2, p3]*x[2])/2 - (dot[l1, p2]*dot[p1, p2]*gamma[p2, p3]*x[2])/2 - dot[l1, p3]*dot[p1, p2]*gamma[p2, p3]*x[2] - (dot[l1, p1]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 - (dot[l1, p2]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 - (3*dot[l1, p3]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 - (dot[l1, p4]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 - (3*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 - (3*dot[p1, p3]^2*gamma[p2, p3]*x[2])/2 - dot[l1, p1]*dot[p2, p3]*gamma[p2, p3]*x[2] - dot[l1, p2]*dot[p2, p3]*gamma[p2, p3]*x[2] - (5*dot[l1, p3]*dot[p2, p3]*gamma[p2, p3]*x[2])/2 - (dot[l1, p4]*dot[p2, p3]*gamma[p2, p3]*x[2])/2 - dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[2] - 3*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[2] - dot[p2, p3]^2*gamma[p2, p3]*x[2] + (3*dot[l1, p1]*dot[p1, p2]*gamma[p2, p4]*x[2])/2 + (3*dot[l1, p2]*dot[p1, p2]*gamma[p2, p4]*x[2])/2 + 2*dot[l1, p3]*dot[p1, p2]*gamma[p2, p4]*x[2] + dot[l1, p4]*dot[p1, p2]*gamma[p2, p4]*x[2] + (dot[l1, p1]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 + (dot[l1, p2]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 + (dot[l1, p3]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 + (dot[l1, p4]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 + (3*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 + (dot[p1, p3]^2*gamma[p2, p4]*x[2])/2 + dot[l1, p3]*dot[p1, p4]*gamma[p2, p4]*x[2] + dot[p1, p2]*dot[p1, p4]*gamma[p2, p4]*x[2] + 2*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4]*x[2] + dot[l1, p1]*dot[p2, p3]*gamma[p2, p4]*x[2] + dot[l1, p2]*dot[p2, p3]*gamma[p2, p4]*x[2] + (dot[l1, p3]*dot[p2, p3]*gamma[p2, p4]*x[2])/2 + (dot[l1, p4]*dot[p2, p3]*gamma[p2, p4]*x[2])/2 + dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[2] + dot[p1, p4]*dot[p2, p3]*gamma[p2, p4]*x[2] + dot[l1, p1]*dot[p2, p4]*gamma[p2, p4]*x[2] + dot[l1, p2]*dot[p2, p4]*gamma[p2, p4]*x[2] + 2*dot[l1, p3]*dot[p2, p4]*gamma[p2, p4]*x[2] + dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[2] + 3*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[2] + dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[2] + (dot[l1, p1]*dot[p1, p2]*gamma[p3, p4]*x[2])/2 + (dot[l1, p2]*dot[p1, p2]*gamma[p3, p4]*x[2])/2 + dot[l1, p3]*dot[p1, p2]*gamma[p3, p4]*x[2] + dot[l1, p4]*dot[p1, p2]*gamma[p3, p4]*x[2] + (dot[l1, p1]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 + (dot[l1, p2]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 + (3*dot[l1, p3]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 + (3*dot[l1, p4]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 + (dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 + (dot[p1, p3]^2*gamma[p3, p4]*x[2])/2 + dot[l1, p1]*dot[p2, p3]*gamma[p3, p4]*x[2] + dot[l1, p2]*dot[p2, p3]*gamma[p3, p4]*x[2] + (3*dot[l1, p3]*dot[p2, p3]*gamma[p3, p4]*x[2])/2 + (3*dot[l1, p4]*dot[p2, p3]*gamma[p3, p4]*x[2])/2 + dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[2] - (790*dot[l1, p1]^2*gamma[p1, p2]*x[3])/531 - (1580*dot[l1, p1]*dot[l1, p2]*gamma[p1, p2]*x[3])/531 - (790*dot[l1, p2]^2*gamma[p1, p2]*x[3])/531 + (10*dot[l1, p1]*dot[l1, p3]*gamma[p1, p2]*x[3])/531 + (10*dot[l1, p2]*dot[l1, p3]*gamma[p1, p2]*x[3])/531 + (160*dot[l1, p3]^2*gamma[p1, p2]*x[3])/177 + (10*dot[l1, p1]*dot[l1, p4]*gamma[p1, p2]*x[3])/531 + (10*dot[l1, p2]*dot[l1, p4]*gamma[p1, p2]*x[3])/531 + (610*dot[l1, p3]*dot[l1, p4]*gamma[p1, p2]*x[3])/531 + (160*dot[l1, p4]^2*gamma[p1, p2]*x[3])/177 + (1759*dot[l1, p1]*dot[p1, p2]*gamma[p1, p2]*x[3])/1062 + (1759*dot[l1, p2]*dot[p1, p2]*gamma[p1, p2]*x[3])/1062 + (2609*dot[l1, p3]*dot[p1, p2]*gamma[p1, p2]*x[3])/1062 - (3307*dot[l1, p4]*dot[p1, p2]*gamma[p1, p2]*x[3])/1062 + (29*dot[l1, l1]*dot[p1, p3]*gamma[p1, p2]*x[3])/354 - (2029*dot[l1, p1]*dot[p1, p3]*gamma[p1, p2]*x[3])/1062 - (769*dot[l1, p2]*dot[p1, p3]*gamma[p1, p2]*x[3])/1062 - (4979*dot[l1, p3]*dot[p1, p3]*gamma[p1, p2]*x[3])/2124 - (5317*dot[l1, p4]*dot[p1, p3]*gamma[p1, p2]*x[3])/2124 + (3881*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[3])/1062 + (297*dot[p1, p3]^2*gamma[p1, p2]*x[3])/236 - (11*dot[l1, l1]*dot[p1, p4]*gamma[p1, p2]*x[3])/177 - (164*dot[l1, p1]*dot[p1, p4]*gamma[p1, p2]*x[3])/177 + (256*dot[l1, p2]*dot[p1, p4]*gamma[p1, p2]*x[3])/177 + (1052*dot[l1, p3]*dot[p1, p4]*gamma[p1, p2]*x[3])/531 - (605*dot[l1, p4]*dot[p1, p4]*gamma[p1, p2]*x[3])/531 + (128*dot[p1, p2]*dot[p1, p4]*gamma[p1, p2]*x[3])/531 - (76*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2]*x[3])/177 + (190*dot[p1, p4]^2*gamma[p1, p2]*x[3])/531 + (29*dot[l1, l1]*dot[p2, p3]*gamma[p1, p2]*x[3])/354 - (464*dot[l1, p1]*dot[p2, p3]*gamma[p1, p2]*x[3])/531 - (1094*dot[l1, p2]*dot[p2, p3]*gamma[p1, p2]*x[3])/531 - (4727*dot[l1, p3]*dot[p2, p3]*gamma[p1, p2]*x[3])/2124 - (5701*dot[l1, p4]*dot[p2, p3]*gamma[p1, p2]*x[3])/2124 + (9571*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[3])/2124 + (2485*dot[p1, p3]*dot[p2, p3]*gamma[p1, p2]*x[3])/531 + (1307*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2]*x[3])/531 + (685*dot[p2, p3]^2*gamma[p1, p2]*x[3])/354 - (11*dot[l1, l1]*dot[p2, p4]*gamma[p1, p2]*x[3])/177 + (50*dot[l1, p1]*dot[p2, p4]*gamma[p1, p2]*x[3])/59 - (90*dot[l1, p2]*dot[p2, p4]*gamma[p1, p2]*x[3])/59 + (1369*dot[l1, p3]*dot[p2, p4]*gamma[p1, p2]*x[3])/1062 - (1627*dot[l1, p4]*dot[p2, p4]*gamma[p1, p2]*x[3])/1062 + (1363*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[3])/1062 + (1148*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2]*x[3])/531 - (65*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2]*x[3])/177 + (797*dot[p2, p4]^2*gamma[p1, p2]*x[3])/1062 + (395*dot[l1, p1]^2*gamma[p1, p3]*x[3])/531 - (470*dot[l1, p1]*dot[l1, p2]*gamma[p1, p3]*x[3])/531 - (865*dot[l1, p2]^2*gamma[p1, p3]*x[3])/531 + (790*dot[l1, p1]*dot[l1, p3]*gamma[p1, p3]*x[3])/531 - (1730*dot[l1, p2]*dot[l1, p3]*gamma[p1, p3]*x[3])/531 + (460*dot[l1, p1]*dot[l1, p4]*gamma[p1, p3]*x[3])/531 - (800*dot[l1, p2]*dot[l1, p4]*gamma[p1, p3]*x[3])/531 + (130*dot[l1, p3]*dot[l1, p4]*gamma[p1, p3]*x[3])/531 + (65*dot[l1, p4]^2*gamma[p1, p3]*x[3])/531 - (11*dot[l1, l1]*dot[p1, p2]*gamma[p1, p3]*x[3])/177 + (497*dot[l1, p1]*dot[p1, p2]*gamma[p1, p3]*x[3])/1062 + (497*dot[l1, p2]*dot[p1, p2]*gamma[p1, p3]*x[3])/1062 + (1175*dot[l1, p3]*dot[p1, p2]*gamma[p1, p3]*x[3])/1062 - (13*dot[l1, p4]*dot[p1, p2]*gamma[p1, p3]*x[3])/18 + (29*dot[l1, l1]*dot[p1, p3]*gamma[p1, p3]*x[3])/354 + (4*dot[l1, p1]*dot[p1, p3]*gamma[p1, p3]*x[3])/3 + (26*dot[l1, p2]*dot[p1, p3]*gamma[p1, p3]*x[3])/177 - (4595*dot[l1, p3]*dot[p1, p3]*gamma[p1, p3]*x[3])/2124 + (181*dot[l1, p4]*dot[p1, p3]*gamma[p1, p3]*x[3])/236 + (2413*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[3])/1062 + (4411*dot[p1, p3]^2*gamma[p1, p3]*x[3])/2124 - (11*dot[l1, p3]*dot[p1, p4]*gamma[p1, p3]*x[3])/354 - (11*dot[l1, p4]*dot[p1, p4]*gamma[p1, p3]*x[3])/354 + (11*dot[p1, p3]*dot[p1, p4]*gamma[p1, p3]*x[3])/354 + (17*dot[l1, l1]*dot[p2, p3]*gamma[p1, p3]*x[3])/118 - (746*dot[l1, p1]*dot[p2, p3]*gamma[p1, p3]*x[3])/531 - (1376*dot[l1, p2]*dot[p2, p3]*gamma[p1, p3]*x[3])/531 - (493*dot[l1, p3]*dot[p2, p3]*gamma[p1, p3]*x[3])/236 - (6155*dot[l1, p4]*dot[p2, p3]*gamma[p1, p3]*x[3])/2124 + (33*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3]*x[3])/236 + (407*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[3])/1062 + (11*dot[p1, p4]*dot[p2, p3]*gamma[p1, p3]*x[3])/354 - (605*dot[p2, p3]^2*gamma[p1, p3]*x[3])/354 + (395*dot[l1, p1]^2*gamma[p1, p4]*x[3])/531 - (470*dot[l1, p1]*dot[l1, p2]*gamma[p1, p4]*x[3])/531 - (865*dot[l1, p2]^2*gamma[p1, p4]*x[3])/531 + (460*dot[l1, p1]*dot[l1, p3]*gamma[p1, p4]*x[3])/531 - (800*dot[l1, p2]*dot[l1, p3]*gamma[p1, p4]*x[3])/531 + (65*dot[l1, p3]^2*gamma[p1, p4]*x[3])/531 + (790*dot[l1, p1]*dot[l1, p4]*gamma[p1, p4]*x[3])/531 - (1730*dot[l1, p2]*dot[l1, p4]*gamma[p1, p4]*x[3])/531 + (130*dot[l1, p3]*dot[l1, p4]*gamma[p1, p4]*x[3])/531 - (22*dot[l1, l1]*dot[p1, p2]*gamma[p1, p4]*x[3])/177 + (173*dot[l1, p1]*dot[p1, p2]*gamma[p1, p4]*x[3])/1062 + (5213*dot[l1, p2]*dot[p1, p2]*gamma[p1, p4]*x[3])/1062 + (1333*dot[l1, p3]*dot[p1, p2]*gamma[p1, p4]*x[3])/531 - (46*dot[l1, p4]*dot[p1, p2]*gamma[p1, p4]*x[3])/59 - dot[p1, p2]^2*gamma[p1, p4]*x[3] + (29*dot[l1, l1]*dot[p1, p3]*gamma[p1, p4]*x[3])/354 + (955*dot[l1, p1]*dot[p1, p3]*gamma[p1, p4]*x[3])/1062 + (4735*dot[l1, p2]*dot[p1, p3]*gamma[p1, p4]*x[3])/1062 - (327*dot[l1, p3]*dot[p1, p3]*gamma[p1, p4]*x[3])/236 + (961*dot[l1, p4]*dot[p1, p3]*gamma[p1, p4]*x[3])/708 - (199*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[3])/354 + (241*dot[p1, p3]^2*gamma[p1, p4]*x[3])/2124 - (22*dot[l1, l1]*dot[p1, p4]*gamma[p1, p4]*x[3])/177 - (379*dot[l1, p1]*dot[p1, p4]*gamma[p1, p4]*x[3])/531 + (2141*dot[l1, p2]*dot[p1, p4]*gamma[p1, p4]*x[3])/531 + (199*dot[l1, p3]*dot[p1, p4]*gamma[p1, p4]*x[3])/1062 - (314*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4]*x[3])/531 - (114*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4]*x[3])/59 + (17*dot[l1, l1]*dot[p2, p3]*gamma[p1, p4]*x[3])/118 - (881*dot[l1, p1]*dot[p2, p3]*gamma[p1, p4]*x[3])/531 + (1009*dot[l1, p2]*dot[p2, p3]*gamma[p1, p4]*x[3])/531 - (2785*dot[l1, p3]*dot[p2, p3]*gamma[p1, p4]*x[3])/2124 - (899*dot[l1, p4]*dot[p2, p3]*gamma[p1, p4]*x[3])/236 + (10049*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4]*x[3])/2124 + (719*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[3])/177 + (808*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4]*x[3])/177 + (2105*dot[p2, p3]^2*gamma[p1, p4]*x[3])/531 + (62*dot[l1, l1]*dot[p2, p4]*gamma[p1, p4]*x[3])/177 - (67*dot[l1, p1]*dot[p2, p4]*gamma[p1, p4]*x[3])/177 + (773*dot[l1, p2]*dot[p2, p4]*gamma[p1, p4]*x[3])/177 + (299*dot[l1, p3]*dot[p2, p4]*gamma[p1, p4]*x[3])/177 + (193*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4]*x[3])/1062 - (454*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4]*x[3])/531 + (6025*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4]*x[3])/1062 + (865*dot[l1, p1]^2*gamma[p2, p3]*x[3])/531 + (470*dot[l1, p1]*dot[l1, p2]*gamma[p2, p3]*x[3])/531 - (395*dot[l1, p2]^2*gamma[p2, p3]*x[3])/531 + (1730*dot[l1, p1]*dot[l1, p3]*gamma[p2, p3]*x[3])/531 - (790*dot[l1, p2]*dot[l1, p3]*gamma[p2, p3]*x[3])/531 + (800*dot[l1, p1]*dot[l1, p4]*gamma[p2, p3]*x[3])/531 - (460*dot[l1, p2]*dot[l1, p4]*gamma[p2, p3]*x[3])/531 - (130*dot[l1, p3]*dot[l1, p4]*gamma[p2, p3]*x[3])/531 - (65*dot[l1, p4]^2*gamma[p2, p3]*x[3])/531 + (11*dot[l1, l1]*dot[p1, p2]*gamma[p2, p3]*x[3])/177 - (443*dot[l1, p1]*dot[p1, p2]*gamma[p2, p3]*x[3])/1062 - (443*dot[l1, p2]*dot[p1, p2]*gamma[p2, p3]*x[3])/1062 - (550*dot[l1, p3]*dot[p1, p2]*gamma[p2, p3]*x[3])/531 + (394*dot[l1, p4]*dot[p1, p2]*gamma[p2, p3]*x[3])/531 - (17*dot[l1, l1]*dot[p1, p3]*gamma[p2, p3]*x[3])/118 + (2143*dot[l1, p1]*dot[p1, p3]*gamma[p2, p3]*x[3])/1062 + (883*dot[l1, p2]*dot[p1, p3]*gamma[p2, p3]*x[3])/1062 + (131*dot[l1, p3]*dot[p1, p3]*gamma[p2, p3]*x[3])/236 + (5069*dot[l1, p4]*dot[p1, p3]*gamma[p2, p3]*x[3])/2124 - (61*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[3])/118 + (497*dot[p1, p3]^2*gamma[p2, p3]*x[3])/708 - (29*dot[l1, l1]*dot[p2, p3]*gamma[p2, p3]*x[3])/354 - (122*dot[l1, p1]*dot[p2, p3]*gamma[p2, p3]*x[3])/177 - (332*dot[l1, p2]*dot[p2, p3]*gamma[p2, p3]*x[3])/177 + (1337*dot[l1, p3]*dot[p2, p3]*gamma[p2, p3]*x[3])/2124 - (309*dot[l1, p4]*dot[p2, p3]*gamma[p2, p3]*x[3])/236 - (5693*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[3])/2124 - (1240*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[3])/531 - (1621*dot[p2, p3]^2*gamma[p2, p3]*x[3])/531 + (865*dot[l1, p1]^2*gamma[p2, p4]*x[3])/531 + (470*dot[l1, p1]*dot[l1, p2]*gamma[p2, p4]*x[3])/531 - (395*dot[l1, p2]^2*gamma[p2, p4]*x[3])/531 + (800*dot[l1, p1]*dot[l1, p3]*gamma[p2, p4]*x[3])/531 - (460*dot[l1, p2]*dot[l1, p3]*gamma[p2, p4]*x[3])/531 - (65*dot[l1, p3]^2*gamma[p2, p4]*x[3])/531 + (1730*dot[l1, p1]*dot[l1, p4]*gamma[p2, p4]*x[3])/531 - (790*dot[l1, p2]*dot[l1, p4]*gamma[p2, p4]*x[3])/531 - (130*dot[l1, p3]*dot[l1, p4]*gamma[p2, p4]*x[3])/531 + (22*dot[l1, l1]*dot[p1, p2]*gamma[p2, p4]*x[3])/177 - (4205*dot[l1, p1]*dot[p1, p2]*gamma[p2, p4]*x[3])/1062 + (835*dot[l1, p2]*dot[p1, p2]*gamma[p2, p4]*x[3])/1062 - (1559*dot[l1, p3]*dot[p1, p2]*gamma[p2, p4]*x[3])/1062 + (221*dot[l1, p4]*dot[p1, p2]*gamma[p2, p4]*x[3])/118 - (17*dot[l1, l1]*dot[p1, p3]*gamma[p2, p4]*x[3])/118 - (1541*dot[l1, p1]*dot[p1, p3]*gamma[p2, p4]*x[3])/1062 + (2239*dot[l1, p2]*dot[p1, p3]*gamma[p2, p4]*x[3])/1062 + (3871*dot[l1, p3]*dot[p1, p3]*gamma[p2, p4]*x[3])/2124 + (3059*dot[l1, p4]*dot[p1, p3]*gamma[p2, p4]*x[3])/708 - (5599*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[3])/1062 - (8453*dot[p1, p3]^2*gamma[p2, p4]*x[3])/2124 - (62*dot[l1, l1]*dot[p1, p4]*gamma[p2, p4]*x[3])/177 - (212*dot[l1, p1]*dot[p1, p4]*gamma[p2, p4]*x[3])/59 + (68*dot[l1, p2]*dot[p1, p4]*gamma[p2, p4]*x[3])/59 - (2*dot[l1, p3]*dot[p1, p4]*gamma[p2, p4]*x[3])/3 - (1123*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4]*x[3])/1062 - (2486*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4]*x[3])/531 - (29*dot[l1, l1]*dot[p2, p3]*gamma[p2, p4]*x[3])/354 - (2129*dot[l1, p1]*dot[p2, p3]*gamma[p2, p4]*x[3])/531 - (239*dot[l1, p2]*dot[p2, p3]*gamma[p2, p4]*x[3])/531 + (1321*dot[l1, p3]*dot[p2, p3]*gamma[p2, p4]*x[3])/708 - (207*dot[l1, p4]*dot[p2, p3]*gamma[p2, p4]*x[3])/236 + (dot[p1, p2]*dot[p2, p3]*gamma[p2, p4]*x[3])/12 - (719*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[3])/177 + (1961*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4]*x[3])/1062 - (71*dot[p2, p3]^2*gamma[p2, p4]*x[3])/1062 + (22*dot[l1, l1]*dot[p2, p4]*gamma[p2, p4]*x[3])/177 - (3427*dot[l1, p1]*dot[p2, p4]*gamma[p2, p4]*x[3])/1062 + (1613*dot[l1, p2]*dot[p2, p4]*gamma[p2, p4]*x[3])/1062 + (427*dot[l1, p3]*dot[p2, p4]*gamma[p2, p4]*x[3])/531 - (335*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[3])/1062 - (1265*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[3])/354 + (1057*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[3])/354 - (87*dot[l1, p1]*dot[p1, p2]*gamma[p3, p4]*x[3])/118 + (193*dot[l1, p2]*dot[p1, p2]*gamma[p3, p4]*x[3])/118 + (181*dot[l1, p3]*dot[p1, p2]*gamma[p3, p4]*x[3])/354 + (181*dot[l1, p4]*dot[p1, p2]*gamma[p3, p4]*x[3])/354 - (28*dot[p1, p2]^2*gamma[p3, p4]*x[3])/59 - (73*dot[l1, l1]*dot[p1, p3]*gamma[p3, p4]*x[3])/354 - (1579*dot[l1, p1]*dot[p1, p3]*gamma[p3, p4]*x[3])/1062 + (2201*dot[l1, p2]*dot[p1, p3]*gamma[p3, p4]*x[3])/1062 + (4865*dot[l1, p3]*dot[p1, p3]*gamma[p3, p4]*x[3])/2124 - (701*dot[l1, p4]*dot[p1, p3]*gamma[p3, p4]*x[3])/2124 - (491*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[3])/177 - (5599*dot[p1, p3]^2*gamma[p3, p4]*x[3])/2124 + (73*dot[l1, l1]*dot[p2, p3]*gamma[p3, p4]*x[3])/354 - (385*dot[l1, p1]*dot[p2, p3]*gamma[p3, p4]*x[3])/531 + (1505*dot[l1, p2]*dot[p2, p3]*gamma[p3, p4]*x[3])/531 - (1607*dot[l1, p3]*dot[p2, p3]*gamma[p3, p4]*x[3])/2124 + (3959*dot[l1, p4]*dot[p2, p3]*gamma[p3, p4]*x[3])/2124 + (315*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4]*x[3])/236 - (11*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[3])/354 + (2783*dot[p2, p3]^2*gamma[p3, p4]*x[3])/1062 + (368*dot[l1, p1]^2*gamma[p1, p2]*x[4])/177 + (736*dot[l1, p1]*dot[l1, p2]*gamma[p1, p2]*x[4])/177 + (368*dot[l1, p2]^2*gamma[p1, p2]*x[4])/177 + (76*dot[l1, p1]*dot[l1, p3]*gamma[p1, p2]*x[4])/177 + (76*dot[l1, p2]*dot[l1, p3]*gamma[p1, p2]*x[4])/177 - (82*dot[l1, p3]^2*gamma[p1, p2]*x[4])/59 + (76*dot[l1, p1]*dot[l1, p4]*gamma[p1, p2]*x[4])/177 + (76*dot[l1, p2]*dot[l1, p4]*gamma[p1, p2]*x[4])/177 - (674*dot[l1, p3]*dot[l1, p4]*gamma[p1, p2]*x[4])/177 - (82*dot[l1, p4]^2*gamma[p1, p2]*x[4])/59 - (1181*dot[l1, p1]*dot[p1, p2]*gamma[p1, p2]*x[4])/354 - (1181*dot[l1, p2]*dot[p1, p2]*gamma[p1, p2]*x[4])/354 - (812*dot[l1, p3]*dot[p1, p2]*gamma[p1, p2]*x[4])/177 + (496*dot[l1, p4]*dot[p1, p2]*gamma[p1, p2]*x[4])/177 - (51*dot[l1, l1]*dot[p1, p3]*gamma[p1, p2]*x[4])/118 + (538*dot[l1, p1]*dot[p1, p3]*gamma[p1, p2]*x[4])/177 + (193*dot[l1, p2]*dot[p1, p3]*gamma[p1, p2]*x[4])/177 + (3967*dot[l1, p3]*dot[p1, p3]*gamma[p1, p2]*x[4])/708 + (4301*dot[l1, p4]*dot[p1, p3]*gamma[p1, p2]*x[4])/708 - (1430*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[4])/177 - (1217*dot[p1, p3]^2*gamma[p1, p2]*x[4])/236 - (dot[l1, l1]*dot[p1, p4]*gamma[p1, p2]*x[4])/59 + (146*dot[l1, p1]*dot[p1, p4]*gamma[p1, p2]*x[4])/59 - (84*dot[l1, p2]*dot[p1, p4]*gamma[p1, p2]*x[4])/59 - (76*dot[l1, p3]*dot[p1, p4]*gamma[p1, p2]*x[4])/177 + (358*dot[l1, p4]*dot[p1, p4]*gamma[p1, p2]*x[4])/177 - (514*dot[p1, p2]*dot[p1, p4]*gamma[p1, p2]*x[4])/177 - (82*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2]*x[4])/59 - (326*dot[p1, p4]^2*gamma[p1, p2]*x[4])/177 - (51*dot[l1, l1]*dot[p2, p3]*gamma[p1, p2]*x[4])/118 - (79*dot[l1, p1]*dot[p2, p3]*gamma[p1, p2]*x[4])/354 + (611*dot[l1, p2]*dot[p2, p3]*gamma[p1, p2]*x[4])/354 + (3121*dot[l1, p3]*dot[p2, p3]*gamma[p1, p2]*x[4])/708 + (3011*dot[l1, p4]*dot[p2, p3]*gamma[p1, p2]*x[4])/708 - (2627*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[4])/708 - (1646*dot[p1, p3]*dot[p2, p3]*gamma[p1, p2]*x[4])/177 - (616*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2]*x[4])/177 - (163*dot[p2, p3]^2*gamma[p1, p2]*x[4])/118 - (dot[l1, l1]*dot[p2, p4]*gamma[p1, p2]*x[4])/59 - (217*dot[l1, p1]*dot[p2, p4]*gamma[p1, p2]*x[4])/59 + (13*dot[l1, p2]*dot[p2, p4]*gamma[p1, p2]*x[4])/59 - (1313*dot[l1, p3]*dot[p2, p4]*gamma[p1, p2]*x[4])/354 - (223*dot[l1, p4]*dot[p2, p4]*gamma[p1, p2]*x[4])/354 + (199*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[4])/354 - (727*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2]*x[4])/177 + (96*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2]*x[4])/59 + (287*dot[p2, p4]^2*gamma[p1, p2]*x[4])/354 - (184*dot[l1, p1]^2*gamma[p1, p3]*x[4])/177 + (322*dot[l1, p1]*dot[l1, p2]*gamma[p1, p3]*x[4])/177 + (506*dot[l1, p2]^2*gamma[p1, p3]*x[4])/177 - (368*dot[l1, p1]*dot[l1, p3]*gamma[p1, p3]*x[4])/177 + (1012*dot[l1, p2]*dot[l1, p3]*gamma[p1, p3]*x[4])/177 - (398*dot[l1, p1]*dot[l1, p4]*gamma[p1, p3]*x[4])/177 + (292*dot[l1, p2]*dot[l1, p4]*gamma[p1, p3]*x[4])/177 - (428*dot[l1, p3]*dot[l1, p4]*gamma[p1, p3]*x[4])/177 - (214*dot[l1, p4]^2*gamma[p1, p3]*x[4])/177 - (dot[l1, l1]*dot[p1, p2]*gamma[p1, p3]*x[4])/59 - (577*dot[l1, p1]*dot[p1, p2]*gamma[p1, p3]*x[4])/354 - (577*dot[l1, p2]*dot[p1, p2]*gamma[p1, p3]*x[4])/354 - (668*dot[l1, p3]*dot[p1, p2]*gamma[p1, p3]*x[4])/177 + (4*dot[l1, p4]*dot[p1, p2]*gamma[p1, p3]*x[4])/3 - (51*dot[l1, l1]*dot[p1, p3]*gamma[p1, p3]*x[4])/118 - (5*dot[l1, p1]*dot[p1, p3]*gamma[p1, p3]*x[4])/2 - (65*dot[l1, p2]*dot[p1, p3]*gamma[p1, p3]*x[4])/118 + (1363*dot[l1, p3]*dot[p1, p3]*gamma[p1, p3]*x[4])/708 + (221*dot[l1, p4]*dot[p1, p3]*gamma[p1, p3]*x[4])/236 - (955*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[4])/177 - (4673*dot[p1, p3]^2*gamma[p1, p3]*x[4])/708 + dot[l1, p1]*dot[p1, p4]*gamma[p1, p3]*x[4] + dot[l1, p2]*dot[p1, p4]*gamma[p1, p3]*x[4] + (117*dot[l1, p3]*dot[p1, p4]*gamma[p1, p3]*x[4])/118 + (117*dot[l1, p4]*dot[p1, p4]*gamma[p1, p3]*x[4])/118 - dot[p1, p2]*dot[p1, p4]*gamma[p1, p3]*x[4] - (117*dot[p1, p3]*dot[p1, p4]*gamma[p1, p3]*x[4])/118 - (49*dot[l1, l1]*dot[p2, p3]*gamma[p1, p3]*x[4])/118 + (449*dot[l1, p1]*dot[p2, p3]*gamma[p1, p3]*x[4])/354 + (1139*dot[l1, p2]*dot[p2, p3]*gamma[p1, p3]*x[4])/354 + (5*dot[l1, p3]*dot[p2, p3]*gamma[p1, p3]*x[4])/236 + (2605*dot[l1, p4]*dot[p2, p3]*gamma[p1, p3]*x[4])/708 - (699*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3]*x[4])/236 - (2677*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[4])/354 - (117*dot[p1, p4]*dot[p2, p3]*gamma[p1, p3]*x[4])/118 - (55*dot[p2, p3]^2*gamma[p1, p3]*x[4])/118 - (184*dot[l1, p1]^2*gamma[p1, p4]*x[4])/177 + (322*dot[l1, p1]*dot[l1, p2]*gamma[p1, p4]*x[4])/177 + (506*dot[l1, p2]^2*gamma[p1, p4]*x[4])/177 - (398*dot[l1, p1]*dot[l1, p3]*gamma[p1, p4]*x[4])/177 + (292*dot[l1, p2]*dot[l1, p3]*gamma[p1, p4]*x[4])/177 - (214*dot[l1, p3]^2*gamma[p1, p4]*x[4])/177 - (368*dot[l1, p1]*dot[l1, p4]*gamma[p1, p4]*x[4])/177 + (1012*dot[l1, p2]*dot[l1, p4]*gamma[p1, p4]*x[4])/177 - (428*dot[l1, p3]*dot[l1, p4]*gamma[p1, p4]*x[4])/177 - (2*dot[l1, l1]*dot[p1, p2]*gamma[p1, p4]*x[4])/59 + (359*dot[l1, p1]*dot[p1, p2]*gamma[p1, p4]*x[4])/354 - (2401*dot[l1, p2]*dot[p1, p2]*gamma[p1, p4]*x[4])/354 + (119*dot[l1, p3]*dot[p1, p2]*gamma[p1, p4]*x[4])/354 + (227*dot[l1, p4]*dot[p1, p2]*gamma[p1, p4]*x[4])/118 - (51*dot[l1, l1]*dot[p1, p3]*gamma[p1, p4]*x[4])/118 + (89*dot[l1, p1]*dot[p1, p3]*gamma[p1, p4]*x[4])/177 - (946*dot[l1, p2]*dot[p1, p3]*gamma[p1, p4]*x[4])/177 + (1713*dot[l1, p3]*dot[p1, p3]*gamma[p1, p4]*x[4])/236 + (495*dot[l1, p4]*dot[p1, p3]*gamma[p1, p4]*x[4])/236 - (119*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[4])/59 - (2027*dot[p1, p3]^2*gamma[p1, p4]*x[4])/708 - (2*dot[l1, l1]*dot[p1, p4]*gamma[p1, p4]*x[4])/59 + (518*dot[l1, p1]*dot[p1, p4]*gamma[p1, p4]*x[4])/177 - (862*dot[l1, p2]*dot[p1, p4]*gamma[p1, p4]*x[4])/177 + (1477*dot[l1, p3]*dot[p1, p4]*gamma[p1, p4]*x[4])/354 - (50*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4]*x[4])/177 + (162*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4]*x[4])/59 - (49*dot[l1, l1]*dot[p2, p3]*gamma[p1, p4]*x[4])/118 + (1229*dot[l1, p1]*dot[p2, p3]*gamma[p1, p4]*x[4])/354 - (841*dot[l1, p2]*dot[p2, p3]*gamma[p1, p4]*x[4])/354 + (3791*dot[l1, p3]*dot[p2, p3]*gamma[p1, p4]*x[4])/708 + (1911*dot[l1, p4]*dot[p2, p3]*gamma[p1, p4]*x[4])/236 - (5437*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4]*x[4])/708 - (530*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[4])/59 - (302*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4]*x[4])/59 - (1171*dot[p2, p3]^2*gamma[p1, p4]*x[4])/177 - (48*dot[l1, l1]*dot[p2, p4]*gamma[p1, p4]*x[4])/59 + (69*dot[l1, p1]*dot[p2, p4]*gamma[p1, p4]*x[4])/59 - (391*dot[l1, p2]*dot[p2, p4]*gamma[p1, p4]*x[4])/59 + (54*dot[l1, p3]*dot[p2, p4]*gamma[p1, p4]*x[4])/59 + (157*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4]*x[4])/354 + (479*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4]*x[4])/177 - (2177*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4]*x[4])/354 - (506*dot[l1, p1]^2*gamma[p2, p3]*x[4])/177 - (322*dot[l1, p1]*dot[l1, p2]*gamma[p2, p3]*x[4])/177 + (184*dot[l1, p2]^2*gamma[p2, p3]*x[4])/177 - (1012*dot[l1, p1]*dot[l1, p3]*gamma[p2, p3]*x[4])/177 + (368*dot[l1, p2]*dot[l1, p3]*gamma[p2, p3]*x[4])/177 - (292*dot[l1, p1]*dot[l1, p4]*gamma[p2, p3]*x[4])/177 + (398*dot[l1, p2]*dot[l1, p4]*gamma[p2, p3]*x[4])/177 + (428*dot[l1, p3]*dot[l1, p4]*gamma[p2, p3]*x[4])/177 + (214*dot[l1, p4]^2*gamma[p2, p3]*x[4])/177 + (dot[l1, l1]*dot[p1, p2]*gamma[p2, p3]*x[4])/59 + (421*dot[l1, p1]*dot[p1, p2]*gamma[p2, p3]*x[4])/354 + (421*dot[l1, p2]*dot[p1, p2]*gamma[p2, p3]*x[4])/354 + (667*dot[l1, p3]*dot[p1, p2]*gamma[p2, p3]*x[4])/354 - (631*dot[l1, p4]*dot[p1, p2]*gamma[p2, p3]*x[4])/354 - dot[p1, p2]^2*gamma[p2, p3]*x[4] + (49*dot[l1, l1]*dot[p1, p3]*gamma[p2, p3]*x[4])/118 - (919*dot[l1, p1]*dot[p1, p3]*gamma[p2, p3]*x[4])/177 - (574*dot[l1, p2]*dot[p1, p3]*gamma[p2, p3]*x[4])/177 - (1037*dot[l1, p3]*dot[p1, p3]*gamma[p2, p3]*x[4])/236 - (3637*dot[l1, p4]*dot[p1, p3]*gamma[p2, p3]*x[4])/708 - (11*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[4])/59 - (695*dot[p1, p3]^2*gamma[p2, p3]*x[4])/236 + (51*dot[l1, l1]*dot[p2, p3]*gamma[p2, p3]*x[4])/118 - (49*dot[l1, p1]*dot[p2, p3]*gamma[p2, p3]*x[4])/118 + (181*dot[l1, p2]*dot[p2, p3]*gamma[p2, p3]*x[4])/118 - (4459*dot[l1, p3]*dot[p2, p3]*gamma[p2, p3]*x[4])/708 - (331*dot[l1, p4]*dot[p2, p3]*gamma[p2, p3]*x[4])/236 + (877*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[4])/708 - (220*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[4])/177 + (389*dot[p2, p3]^2*gamma[p2, p3]*x[4])/177 - (506*dot[l1, p1]^2*gamma[p2, p4]*x[4])/177 - (322*dot[l1, p1]*dot[l1, p2]*gamma[p2, p4]*x[4])/177 + (184*dot[l1, p2]^2*gamma[p2, p4]*x[4])/177 - (292*dot[l1, p1]*dot[l1, p3]*gamma[p2, p4]*x[4])/177 + (398*dot[l1, p2]*dot[l1, p3]*gamma[p2, p4]*x[4])/177 + (214*dot[l1, p3]^2*gamma[p2, p4]*x[4])/177 - (1012*dot[l1, p1]*dot[l1, p4]*gamma[p2, p4]*x[4])/177 + (368*dot[l1, p2]*dot[l1, p4]*gamma[p2, p4]*x[4])/177 + (428*dot[l1, p3]*dot[l1, p4]*gamma[p2, p4]*x[4])/177 + (2*dot[l1, l1]*dot[p1, p2]*gamma[p2, p4]*x[4])/59 + (2911*dot[l1, p1]*dot[p1, p2]*gamma[p2, p4]*x[4])/354 + (151*dot[l1, p2]*dot[p1, p2]*gamma[p2, p4]*x[4])/354 + (377*dot[l1, p3]*dot[p1, p2]*gamma[p2, p4]*x[4])/177 - (53*dot[l1, p4]*dot[p1, p2]*gamma[p2, p4]*x[4])/59 + (49*dot[l1, l1]*dot[p1, p3]*gamma[p2, p4]*x[4])/118 + (587*dot[l1, p1]*dot[p1, p3]*gamma[p2, p4]*x[4])/177 - (448*dot[l1, p2]*dot[p1, p3]*gamma[p2, p4]*x[4])/177 - (2759*dot[l1, p3]*dot[p1, p3]*gamma[p2, p4]*x[4])/708 - (1567*dot[l1, p4]*dot[p1, p3]*gamma[p2, p4]*x[4])/236 + (1663*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[4])/177 + (5035*dot[p1, p3]^2*gamma[p2, p4]*x[4])/708 + (48*dot[l1, l1]*dot[p1, p4]*gamma[p2, p4]*x[4])/59 + (441*dot[l1, p1]*dot[p1, p4]*gamma[p2, p4]*x[4])/59 - (19*dot[l1, p2]*dot[p1, p4]*gamma[p2, p4]*x[4])/59 + 2*dot[l1, p3]*dot[p1, p4]*gamma[p2, p4]*x[4] + (563*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4]*x[4])/354 + (1780*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4]*x[4])/177 + (51*dot[l1, l1]*dot[p2, p3]*gamma[p2, p4]*x[4])/118 + (2579*dot[l1, p1]*dot[p2, p3]*gamma[p2, p4]*x[4])/354 + (509*dot[l1, p2]*dot[p2, p3]*gamma[p2, p4]*x[4])/354 - (1135*dot[l1, p3]*dot[p2, p3]*gamma[p2, p4]*x[4])/236 + (83*dot[l1, p4]*dot[p2, p3]*gamma[p2, p4]*x[4])/236 + (3*dot[p1, p2]*dot[p2, p3]*gamma[p2, p4]*x[4])/4 + (530*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[4])/59 + (425*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4]*x[4])/354 + (487*dot[p2, p3]^2*gamma[p2, p4]*x[4])/354 + (2*dot[l1, l1]*dot[p2, p4]*gamma[p2, p4]*x[4])/59 + (2381*dot[l1, p1]*dot[p2, p4]*gamma[p2, p4]*x[4])/354 - (379*dot[l1, p2]*dot[p2, p4]*gamma[p2, p4]*x[4])/354 - (47*dot[l1, p3]*dot[p2, p4]*gamma[p2, p4]*x[4])/177 + (463*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[4])/354 + (1065*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[4])/118 - (97*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[4])/118 + (341*dot[l1, p1]*dot[p1, p2]*gamma[p3, p4]*x[4])/118 - (119*dot[l1, p2]*dot[p1, p2]*gamma[p3, p4]*x[4])/118 + (86*dot[l1, p3]*dot[p1, p2]*gamma[p3, p4]*x[4])/59 + (86*dot[l1, p4]*dot[p1, p2]*gamma[p3, p4]*x[4])/59 - (13*dot[p1, p2]^2*gamma[p3, p4]*x[4])/59 + (47*dot[l1, l1]*dot[p1, p3]*gamma[p3, p4]*x[4])/118 + (832*dot[l1, p1]*dot[p1, p3]*gamma[p3, p4]*x[4])/177 - (203*dot[l1, p2]*dot[p1, p3]*gamma[p3, p4]*x[4])/177 - (1081*dot[l1, p3]*dot[p1, p3]*gamma[p3, p4]*x[4])/708 + (1717*dot[l1, p4]*dot[p1, p3]*gamma[p3, p4]*x[4])/708 + (313*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[4])/118 + (3149*dot[p1, p3]^2*gamma[p3, p4]*x[4])/708 - (47*dot[l1, l1]*dot[p2, p3]*gamma[p3, p4]*x[4])/118 + (1405*dot[l1, p1]*dot[p2, p3]*gamma[p3, p4]*x[4])/354 - (665*dot[l1, p2]*dot[p2, p3]*gamma[p3, p4]*x[4])/354 + (4177*dot[l1, p3]*dot[p2, p3]*gamma[p3, p4]*x[4])/708 + (1379*dot[l1, p4]*dot[p2, p3]*gamma[p3, p4]*x[4])/708 - (665*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4]*x[4])/236 + (117*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[4])/118 - (1399*dot[p2, p3]^2*gamma[p3, p4]*x[4])/354 - (374*dot[l1, p1]^2*gamma[p1, p2]*x[5])/177 - (748*dot[l1, p1]*dot[l1, p2]*gamma[p1, p2]*x[5])/177 - (374*dot[l1, p2]^2*gamma[p1, p2]*x[5])/177 - (58*dot[l1, p1]*dot[l1, p3]*gamma[p1, p2]*x[5])/177 - (58*dot[l1, p2]*dot[l1, p3]*gamma[p1, p2]*x[5])/177 + (16*dot[l1, p3]^2*gamma[p1, p2]*x[5])/59 - (58*dot[l1, p1]*dot[l1, p4]*gamma[p1, p2]*x[5])/177 - (58*dot[l1, p2]*dot[l1, p4]*gamma[p1, p2]*x[5])/177 + (2*dot[l1, p3]*dot[l1, p4]*gamma[p1, p2]*x[5])/177 + (16*dot[l1, p4]^2*gamma[p1, p2]*x[5])/59 + (1055*dot[l1, p1]*dot[p1, p2]*gamma[p1, p2]*x[5])/354 + (1055*dot[l1, p2]*dot[p1, p2]*gamma[p1, p2]*x[5])/354 + (1435*dot[l1, p3]*dot[p1, p2]*gamma[p1, p2]*x[5])/354 - (785*dot[l1, p4]*dot[p1, p2]*gamma[p1, p2]*x[5])/354 - (3*dot[l1, l1]*dot[p1, p3]*gamma[p1, p2]*x[5])/118 - (364*dot[l1, p1]*dot[p1, p3]*gamma[p1, p2]*x[5])/177 - (124*dot[l1, p2]*dot[p1, p3]*gamma[p1, p2]*x[5])/177 - (787*dot[l1, p3]*dot[p1, p3]*gamma[p1, p2]*x[5])/708 - (809*dot[l1, p4]*dot[p1, p3]*gamma[p1, p2]*x[5])/708 + (728*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[5])/177 + (95*dot[p1, p3]^2*gamma[p1, p2]*x[5])/236 - (7*dot[l1, l1]*dot[p1, p4]*gamma[p1, p2]*x[5])/59 - (40*dot[l1, p1]*dot[p1, p4]*gamma[p1, p2]*x[5])/59 + (120*dot[l1, p2]*dot[p1, p4]*gamma[p1, p2]*x[5])/59 + (589*dot[l1, p3]*dot[p1, p4]*gamma[p1, p2]*x[5])/177 - (31*dot[l1, p4]*dot[p1, p4]*gamma[p1, p2]*x[5])/177 + (dot[p1, p2]*dot[p1, p4]*gamma[p1, p2]*x[5])/177 - (102*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2]*x[5])/59 - (40*dot[p1, p4]^2*gamma[p1, p2]*x[5])/177 - (3*dot[l1, l1]*dot[p2, p3]*gamma[p1, p2]*x[5])/118 - (317*dot[l1, p1]*dot[p2, p3]*gamma[p1, p2]*x[5])/354 - (797*dot[l1, p2]*dot[p2, p3]*gamma[p1, p2]*x[5])/354 - (691*dot[l1, p3]*dot[p2, p3]*gamma[p1, p2]*x[5])/708 - (989*dot[l1, p4]*dot[p2, p3]*gamma[p1, p2]*x[5])/708 + (3677*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[5])/708 + (632*dot[p1, p3]*dot[p2, p3]*gamma[p1, p2]*x[5])/177 + (526*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2]*x[5])/177 + (157*dot[p2, p3]^2*gamma[p1, p2]*x[5])/118 - (7*dot[l1, l1]*dot[p2, p4]*gamma[p1, p2]*x[5])/59 + (74*dot[l1, p1]*dot[p2, p4]*gamma[p1, p2]*x[5])/59 - (86*dot[l1, p2]*dot[p2, p4]*gamma[p1, p2]*x[5])/59 + (839*dot[l1, p3]*dot[p2, p4]*gamma[p1, p2]*x[5])/354 - (263*dot[l1, p4]*dot[p2, p4]*gamma[p1, p2]*x[5])/354 + (449*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[5])/354 + (457*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2]*x[5])/177 - (95*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2]*x[5])/59 + (121*dot[p2, p4]^2*gamma[p1, p2]*x[5])/354 + (187*dot[l1, p1]^2*gamma[p1, p3]*x[5])/177 - (106*dot[l1, p1]*dot[l1, p2]*gamma[p1, p3]*x[5])/177 - (293*dot[l1, p2]^2*gamma[p1, p3]*x[5])/177 + (374*dot[l1, p1]*dot[l1, p3]*gamma[p1, p3]*x[5])/177 - (586*dot[l1, p2]*dot[l1, p3]*gamma[p1, p3]*x[5])/177 + (164*dot[l1, p1]*dot[l1, p4]*gamma[p1, p3]*x[5])/177 - (316*dot[l1, p2]*dot[l1, p4]*gamma[p1, p3]*x[5])/177 - (46*dot[l1, p3]*dot[l1, p4]*gamma[p1, p3]*x[5])/177 - (23*dot[l1, p4]^2*gamma[p1, p3]*x[5])/177 - (7*dot[l1, l1]*dot[p1, p2]*gamma[p1, p3]*x[5])/59 + (91*dot[l1, p1]*dot[p1, p2]*gamma[p1, p3]*x[5])/354 + (91*dot[l1, p2]*dot[p1, p2]*gamma[p1, p3]*x[5])/354 + (265*dot[l1, p3]*dot[p1, p2]*gamma[p1, p3]*x[5])/354 - (5*dot[l1, p4]*dot[p1, p2]*gamma[p1, p3]*x[5])/6 - (3*dot[l1, l1]*dot[p1, p3]*gamma[p1, p3]*x[5])/118 + (3*dot[l1, p1]*dot[p1, p3]*gamma[p1, p3]*x[5])/2 + (17*dot[l1, p2]*dot[p1, p3]*gamma[p1, p3]*x[5])/118 - (1315*dot[l1, p3]*dot[p1, p3]*gamma[p1, p3]*x[5])/708 + (367*dot[l1, p4]*dot[p1, p3]*gamma[p1, p3]*x[5])/236 + (454*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[5])/177 + (1391*dot[p1, p3]^2*gamma[p1, p3]*x[5])/708 - (7*dot[l1, p3]*dot[p1, p4]*gamma[p1, p3]*x[5])/118 - (7*dot[l1, p4]*dot[p1, p4]*gamma[p1, p3]*x[5])/118 + (7*dot[p1, p3]*dot[p1, p4]*gamma[p1, p3]*x[5])/118 + (11*dot[l1, l1]*dot[p2, p3]*gamma[p1, p3]*x[5])/118 - (515*dot[l1, p1]*dot[p2, p3]*gamma[p1, p3]*x[5])/354 - (995*dot[l1, p2]*dot[p2, p3]*gamma[p1, p3]*x[5])/354 - (555*dot[l1, p3]*dot[p2, p3]*gamma[p1, p3]*x[5])/236 - (2179*dot[l1, p4]*dot[p2, p3]*gamma[p1, p3]*x[5])/708 - (55*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3]*x[5])/236 - (95*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[5])/354 + (7*dot[p1, p4]*dot[p2, p3]*gamma[p1, p3]*x[5])/118 - (267*dot[p2, p3]^2*gamma[p1, p3]*x[5])/118 + (187*dot[l1, p1]^2*gamma[p1, p4]*x[5])/177 - (106*dot[l1, p1]*dot[l1, p2]*gamma[p1, p4]*x[5])/177 - (293*dot[l1, p2]^2*gamma[p1, p4]*x[5])/177 + (164*dot[l1, p1]*dot[l1, p3]*gamma[p1, p4]*x[5])/177 - (316*dot[l1, p2]*dot[l1, p3]*gamma[p1, p4]*x[5])/177 - (23*dot[l1, p3]^2*gamma[p1, p4]*x[5])/177 + (374*dot[l1, p1]*dot[l1, p4]*gamma[p1, p4]*x[5])/177 - (586*dot[l1, p2]*dot[l1, p4]*gamma[p1, p4]*x[5])/177 - (46*dot[l1, p3]*dot[l1, p4]*gamma[p1, p4]*x[5])/177 - (14*dot[l1, l1]*dot[p1, p2]*gamma[p1, p4]*x[5])/59 - (83*dot[l1, p1]*dot[p1, p2]*gamma[p1, p4]*x[5])/354 + (1837*dot[l1, p2]*dot[p1, p2]*gamma[p1, p4]*x[5])/354 + (623*dot[l1, p3]*dot[p1, p2]*gamma[p1, p4]*x[5])/177 - (61*dot[l1, p4]*dot[p1, p2]*gamma[p1, p4]*x[5])/59 - (3*dot[l1, l1]*dot[p1, p3]*gamma[p1, p4]*x[5])/118 + (151*dot[l1, p1]*dot[p1, p3]*gamma[p1, p4]*x[5])/177 + (871*dot[l1, p2]*dot[p1, p3]*gamma[p1, p4]*x[5])/177 - (45*dot[l1, p3]*dot[p1, p3]*gamma[p1, p4]*x[5])/236 + (633*dot[l1, p4]*dot[p1, p3]*gamma[p1, p4]*x[5])/236 - (7*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[5])/59 - (619*dot[p1, p3]^2*gamma[p1, p4]*x[5])/708 - (14*dot[l1, l1]*dot[p1, p4]*gamma[p1, p4]*x[5])/59 - (209*dot[l1, p1]*dot[p1, p4]*gamma[p1, p4]*x[5])/177 + (751*dot[l1, p2]*dot[p1, p4]*gamma[p1, p4]*x[5])/177 + (191*dot[l1, p3]*dot[p1, p4]*gamma[p1, p4]*x[5])/354 + (122*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4]*x[5])/177 - (164*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4]*x[5])/59 + (11*dot[l1, l1]*dot[p2, p3]*gamma[p1, p4]*x[5])/118 - (719*dot[l1, p1]*dot[p2, p3]*gamma[p1, p4]*x[5])/354 + (721*dot[l1, p2]*dot[p2, p3]*gamma[p1, p4]*x[5])/354 - (485*dot[l1, p3]*dot[p2, p3]*gamma[p1, p4]*x[5])/708 - (901*dot[l1, p4]*dot[p2, p3]*gamma[p1, p4]*x[5])/236 + (4303*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4]*x[5])/708 + (184*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[5])/59 + (364*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4]*x[5])/59 + (712*dot[p2, p3]^2*gamma[p1, p4]*x[5])/177 + (18*dot[l1, l1]*dot[p2, p4]*gamma[p1, p4]*x[5])/59 - (48*dot[l1, p1]*dot[p2, p4]*gamma[p1, p4]*x[5])/59 + (272*dot[l1, p2]*dot[p2, p4]*gamma[p1, p4]*x[5])/59 + (142*dot[l1, p3]*dot[p2, p4]*gamma[p1, p4]*x[5])/59 + (155*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4]*x[5])/354 - (482*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4]*x[5])/177 + (2225*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4]*x[5])/354 + (293*dot[l1, p1]^2*gamma[p2, p3]*x[5])/177 + (106*dot[l1, p1]*dot[l1, p2]*gamma[p2, p3]*x[5])/177 - (187*dot[l1, p2]^2*gamma[p2, p3]*x[5])/177 + (586*dot[l1, p1]*dot[l1, p3]*gamma[p2, p3]*x[5])/177 - (374*dot[l1, p2]*dot[l1, p3]*gamma[p2, p3]*x[5])/177 + (316*dot[l1, p1]*dot[l1, p4]*gamma[p2, p3]*x[5])/177 - (164*dot[l1, p2]*dot[l1, p4]*gamma[p2, p3]*x[5])/177 + (46*dot[l1, p3]*dot[l1, p4]*gamma[p2, p3]*x[5])/177 + (23*dot[l1, p4]^2*gamma[p2, p3]*x[5])/177 + (7*dot[l1, l1]*dot[p1, p2]*gamma[p2, p3]*x[5])/59 - (121*dot[l1, p1]*dot[p1, p2]*gamma[p2, p3]*x[5])/354 - (121*dot[l1, p2]*dot[p1, p2]*gamma[p2, p3]*x[5])/354 - (173*dot[l1, p3]*dot[p1, p2]*gamma[p2, p3]*x[5])/177 + (122*dot[l1, p4]*dot[p1, p2]*gamma[p2, p3]*x[5])/177 - (11*dot[l1, l1]*dot[p1, p3]*gamma[p2, p3]*x[5])/118 + (352*dot[l1, p1]*dot[p1, p3]*gamma[p2, p3]*x[5])/177 + (112*dot[l1, p2]*dot[p1, p3]*gamma[p2, p3]*x[5])/177 + (57*dot[l1, p3]*dot[p1, p3]*gamma[p2, p3]*x[5])/236 + (1681*dot[l1, p4]*dot[p1, p3]*gamma[p2, p3]*x[5])/708 - (18*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[5])/59 + (209*dot[p1, p3]^2*gamma[p2, p3]*x[5])/236 + (3*dot[l1, l1]*dot[p2, p3]*gamma[p2, p3]*x[5])/118 - (107*dot[l1, p1]*dot[p2, p3]*gamma[p2, p3]*x[5])/118 - (267*dot[l1, p2]*dot[p2, p3]*gamma[p2, p3]*x[5])/118 - (179*dot[l1, p3]*dot[p2, p3]*gamma[p2, p3]*x[5])/708 - (547*dot[l1, p4]*dot[p2, p3]*gamma[p2, p3]*x[5])/236 - (2239*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[5])/708 - (419*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[5])/177 - (581*dot[p2, p3]^2*gamma[p2, p3]*x[5])/177 + (293*dot[l1, p1]^2*gamma[p2, p4]*x[5])/177 + (106*dot[l1, p1]*dot[l1, p2]*gamma[p2, p4]*x[5])/177 - (187*dot[l1, p2]^2*gamma[p2, p4]*x[5])/177 + (316*dot[l1, p1]*dot[l1, p3]*gamma[p2, p4]*x[5])/177 - (164*dot[l1, p2]*dot[l1, p3]*gamma[p2, p4]*x[5])/177 + (23*dot[l1, p3]^2*gamma[p2, p4]*x[5])/177 + (586*dot[l1, p1]*dot[l1, p4]*gamma[p2, p4]*x[5])/177 - (374*dot[l1, p2]*dot[l1, p4]*gamma[p2, p4]*x[5])/177 + (46*dot[l1, p3]*dot[l1, p4]*gamma[p2, p4]*x[5])/177 + (14*dot[l1, l1]*dot[p1, p2]*gamma[p2, p4]*x[5])/59 - (1453*dot[l1, p1]*dot[p1, p2]*gamma[p2, p4]*x[5])/354 + (467*dot[l1, p2]*dot[p1, p2]*gamma[p2, p4]*x[5])/354 - (799*dot[l1, p3]*dot[p1, p2]*gamma[p2, p4]*x[5])/354 + (261*dot[l1, p4]*dot[p1, p2]*gamma[p2, p4]*x[5])/118 - dot[p1, p2]^2*gamma[p2, p4]*x[5] - (11*dot[l1, l1]*dot[p1, p3]*gamma[p2, p4]*x[5])/118 - (257*dot[l1, p1]*dot[p1, p3]*gamma[p2, p4]*x[5])/177 + (463*dot[l1, p2]*dot[p1, p3]*gamma[p2, p4]*x[5])/177 + (983*dot[l1, p3]*dot[p1, p3]*gamma[p2, p4]*x[5])/708 + (1067*dot[l1, p4]*dot[p1, p3]*gamma[p2, p4]*x[5])/236 - (1162*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[5])/177 - (2869*dot[p1, p3]^2*gamma[p2, p4]*x[5])/708 - (18*dot[l1, l1]*dot[p1, p4]*gamma[p2, p4]*x[5])/59 - (217*dot[l1, p1]*dot[p1, p4]*gamma[p2, p4]*x[5])/59 + (103*dot[l1, p2]*dot[p1, p4]*gamma[p2, p4]*x[5])/59 - dot[l1, p3]*dot[p1, p4]*gamma[p2, p4]*x[5] - (425*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4]*x[5])/354 - (874*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4]*x[5])/177 + (3*dot[l1, l1]*dot[p2, p3]*gamma[p2, p4]*x[5])/118 - (1535*dot[l1, p1]*dot[p2, p3]*gamma[p2, p4]*x[5])/354 - (95*dot[l1, p2]*dot[p2, p3]*gamma[p2, p4]*x[5])/354 + (197*dot[l1, p3]*dot[p2, p3]*gamma[p2, p4]*x[5])/236 - (481*dot[l1, p4]*dot[p2, p3]*gamma[p2, p4]*x[5])/236 - (dot[p1, p2]*dot[p2, p3]*gamma[p2, p4]*x[5])/4 - (184*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[5])/59 + (1441*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4]*x[5])/354 + (341*dot[p2, p3]^2*gamma[p2, p4]*x[5])/354 + (14*dot[l1, l1]*dot[p2, p4]*gamma[p2, p4]*x[5])/59 - (1151*dot[l1, p1]*dot[p2, p4]*gamma[p2, p4]*x[5])/354 + (769*dot[l1, p2]*dot[p2, p4]*gamma[p2, p4]*x[5])/354 + (143*dot[l1, p3]*dot[p2, p4]*gamma[p2, p4]*x[5])/177 - (535*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[5])/354 - (569*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[5])/118 + (501*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[5])/118 - (91*dot[l1, p1]*dot[p1, p2]*gamma[p3, p4]*x[5])/118 + (229*dot[l1, p2]*dot[p1, p2]*gamma[p3, p4]*x[5])/118 + (83*dot[l1, p3]*dot[p1, p2]*gamma[p3, p4]*x[5])/118 + (83*dot[l1, p4]*dot[p1, p2]*gamma[p3, p4]*x[5])/118 - (32*dot[p1, p2]^2*gamma[p3, p4]*x[5])/59 - (25*dot[l1, l1]*dot[p1, p3]*gamma[p3, p4]*x[5])/118 - (253*dot[l1, p1]*dot[p1, p3]*gamma[p3, p4]*x[5])/177 + (467*dot[l1, p2]*dot[p1, p3]*gamma[p3, p4]*x[5])/177 + (1873*dot[l1, p3]*dot[p1, p3]*gamma[p3, p4]*x[5])/708 - (253*dot[l1, p4]*dot[p1, p3]*gamma[p3, p4]*x[5])/708 - (405*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[5])/118 - (2147*dot[p1, p3]^2*gamma[p3, p4]*x[5])/708 + (25*dot[l1, l1]*dot[p2, p3]*gamma[p3, p4]*x[5])/118 - (313*dot[l1, p1]*dot[p2, p3]*gamma[p3, p4]*x[5])/354 + (1127*dot[l1, p2]*dot[p2, p3]*gamma[p3, p4]*x[5])/354 - (379*dot[l1, p3]*dot[p2, p3]*gamma[p3, p4]*x[5])/708 + (1747*dot[l1, p4]*dot[p2, p3]*gamma[p3, p4]*x[5])/708 + (419*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4]*x[5])/236 - (7*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[5])/118 + (1063*dot[p2, p3]^2*gamma[p3, p4]*x[5])/354,
(* topo2 *)
(3154*dot[l2, p1]*dot[l3, p1]*gamma[p1, p2])/531 + 2*dot[l2, p3]*dot[l3, p1]*gamma[p1, p2] - (3154*dot[l2, p2]*dot[l3, p2]*gamma[p1, p2])/531 - 2*dot[l2, p3]*dot[l3, p2]*gamma[p1, p2] + (852*dot[l2, p1]*dot[l3, p3]*gamma[p1, p2])/59 - (852*dot[l2, p2]*dot[l3, p3]*gamma[p1, p2])/59 + (240*dot[l2, p1]*dot[l3, p4]*gamma[p1, p2])/59 - (240*dot[l2, p2]*dot[l3, p4]*gamma[p1, p2])/59 + (24*dot[l2, l3]*dot[p1, p2]*gamma[p1, p2])/59 + (5890*dot[l2, p1]*dot[p1, p2]*gamma[p1, p2])/531 + (192*dot[l2, p2]*dot[p1, p2]*gamma[p1, p2])/59 + (7369*dot[l3, p1]*dot[p1, p2]*gamma[p1, p2])/531 + (1405*dot[l3, p2]*dot[p1, p2]*gamma[p1, p2])/177 - (1361*dot[l3, p3]*dot[p1, p2]*gamma[p1, p2])/531 + (7024*dot[l3, p4]*dot[p1, p2]*gamma[p1, p2])/531 + (1181*dot[p1, p2]^2*gamma[p1, p2])/177 - (182*dot[l2, l3]*dot[p1, p3]*gamma[p1, p2])/59 + (4190*dot[l2, p1]*dot[p1, p3]*gamma[p1, p2])/531 + (2522*dot[l2, p2]*dot[p1, p3]*gamma[p1, p2])/531 + (1573*dot[l3, p1]*dot[p1, p3]*gamma[p1, p2])/531 - (551*dot[l3, p2]*dot[p1, p3]*gamma[p1, p2])/531 - (551*dot[l3, p3]*dot[p1, p3]*gamma[p1, p2])/531 + (203*dot[l3, p4]*dot[p1, p3]*gamma[p1, p2])/59 + (6715*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2])/531 + (2378*dot[p1, p3]^2*gamma[p1, p2])/531 + (24*dot[l2, l3]*dot[p1, p4]*gamma[p1, p2])/59 + (8572*dot[l2, p1]*dot[p1, p4]*gamma[p1, p2])/531 - (12*dot[l2, p2]*dot[p1, p4]*gamma[p1, p2])/59 + (6476*dot[l3, p1]*dot[p1, p4]*gamma[p1, p2])/531 + (6476*dot[l3, p2]*dot[p1, p4]*gamma[p1, p2])/531 + (6476*dot[l3, p3]*dot[p1, p4]*gamma[p1, p2])/531 + (4804*dot[l3, p4]*dot[p1, p4]*gamma[p1, p2])/531 - (1780*dot[p1, p2]*dot[p1, p4]*gamma[p1, p2])/531 - (1672*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2])/531 + (206*dot[l2, l3]*dot[p2, p3]*gamma[p1, p2])/59 + (143*dot[l2, p1]*dot[p2, p3]*gamma[p1, p2])/59 - (127*dot[l2, p2]*dot[p2, p3]*gamma[p1, p2])/177 + (2191*dot[l3, p1]*dot[p2, p3]*gamma[p1, p2])/531 + (67*dot[l3, p2]*dot[p2, p3]*gamma[p1, p2])/531 + (67*dot[l3, p3]*dot[p2, p3]*gamma[p1, p2])/531 + (595*dot[l3, p4]*dot[p2, p3]*gamma[p1, p2])/531 + (218*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2])/59 + (2906*dot[p1, p3]*dot[p2, p3]*gamma[p1, p2])/531 - (1672*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2])/531 + (176*dot[p2, p3]^2*gamma[p1, p2])/177 - (24*dot[l2, l3]*dot[p2, p4]*gamma[p1, p2])/59 + (12*dot[l2, p1]*dot[p2, p4]*gamma[p1, p2])/59 - (8572*dot[l2, p2]*dot[p2, p4]*gamma[p1, p2])/531 + (94*dot[l3, p1]*dot[p2, p4]*gamma[p1, p2])/59 + (94*dot[l3, p2]*dot[p2, p4]*gamma[p1, p2])/59 + (94*dot[l3, p3]*dot[p2, p4]*gamma[p1, p2])/59 + (130*dot[l3, p4]*dot[p2, p4]*gamma[p1, p2])/59 - (8248*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2])/531 + (36*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2])/59 + (36*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2])/59 - (4184*dot[l2, p1]*dot[l3, p1]*gamma[p1, p3])/531 - (994*dot[l2, p2]*dot[l3, p1]*gamma[p1, p3])/531 - (2092*dot[l2, p3]*dot[l3, p1]*gamma[p1, p3])/531 + (5576*dot[l2, p4]*dot[l3, p1]*gamma[p1, p3])/531 - (9760*dot[l2, p1]*dot[l3, p2]*gamma[p1, p3])/531 - (2756*dot[l2, p2]*dot[l3, p2]*gamma[p1, p3])/531 - (2092*dot[l2, p3]*dot[l3, p2]*gamma[p1, p3])/531 + (5576*dot[l2, p4]*dot[l3, p2]*gamma[p1, p3])/531 - (2092*dot[l2, p1]*dot[l3, p3]*gamma[p1, p3])/531 + (68*dot[l2, p2]*dot[l3, p3]*gamma[p1, p3])/531 - (1030*dot[l2, p3]*dot[l3, p3]*gamma[p1, p3])/531 + (5576*dot[l2, p4]*dot[l3, p3]*gamma[p1, p3])/531 - (3190*dot[l2, p1]*dot[l3, p4]*gamma[p1, p3])/531 - (5350*dot[l2, p2]*dot[l3, p4]*gamma[p1, p3])/531 - (1030*dot[l2, p3]*dot[l3, p4]*gamma[p1, p3])/531 + (3814*dot[l2, p4]*dot[l3, p4]*gamma[p1, p3])/531 + (74*dot[l2, l3]*dot[p1, p2]*gamma[p1, p3])/59 - (3830*dot[l2, p1]*dot[p1, p2]*gamma[p1, p3])/531 - (8524*dot[l2, p2]*dot[p1, p2]*gamma[p1, p3])/531 - (1762*dot[l2, p4]*dot[p1, p2]*gamma[p1, p3])/531 - (2519*dot[l3, p1]*dot[p1, p2]*gamma[p1, p3])/177 - (9319*dot[l3, p2]*dot[p1, p2]*gamma[p1, p3])/531 - (2519*dot[l3, p3]*dot[p1, p2]*gamma[p1, p3])/177 - (7096*dot[l3, p4]*dot[p1, p2]*gamma[p1, p3])/531 - (3707*dot[p1, p2]^2*gamma[p1, p3])/531 - (108*dot[l2, l3]*dot[p1, p3]*gamma[p1, p3])/59 - (4792*dot[l2, p1]*dot[p1, p3]*gamma[p1, p3])/531 - (15590*dot[l2, p2]*dot[p1, p3]*gamma[p1, p3])/531 - (1762*dot[l2, p4]*dot[p1, p3]*gamma[p1, p3])/531 - (4781*dot[l3, p1]*dot[p1, p3]*gamma[p1, p3])/177 - (4781*dot[l3, p2]*dot[p1, p3]*gamma[p1, p3])/177 - (4781*dot[l3, p3]*dot[p1, p3]*gamma[p1, p3])/177 - (8963*dot[l3, p4]*dot[p1, p3]*gamma[p1, p3])/531 - (5393*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3])/531 + (5380*dot[p1, p3]^2*gamma[p1, p3])/531 - (48*dot[l2, l3]*dot[p1, p4]*gamma[p1, p3])/59 - (7618*dot[l2, p1]*dot[p1, p4]*gamma[p1, p3])/531 - (7618*dot[l2, p2]*dot[p1, p4]*gamma[p1, p3])/531 - 2*dot[l3, p1]*dot[p1, p4]*gamma[p1, p3] - 2*dot[l3, p2]*dot[p1, p4]*gamma[p1, p3] - 2*dot[l3, p3]*dot[p1, p4]*gamma[p1, p3] - (130*dot[l3, p4]*dot[p1, p4]*gamma[p1, p3])/59 - (7726*dot[p1, p2]*dot[p1, p4]*gamma[p1, p3])/531 - (12*dot[p1, p3]*dot[p1, p4]*gamma[p1, p3])/59 - (108*dot[l2, l3]*dot[p2, p3]*gamma[p1, p3])/59 - (15*dot[l2, p1]*dot[p2, p3]*gamma[p1, p3])/59 - (4481*dot[l2, p2]*dot[p2, p3]*gamma[p1, p3])/531 - (1762*dot[l2, p4]*dot[p2, p3]*gamma[p1, p3])/531 + (1067*dot[l3, p1]*dot[p2, p3]*gamma[p1, p3])/531 + (1067*dot[l3, p2]*dot[p2, p3]*gamma[p1, p3])/531 + (1067*dot[l3, p3]*dot[p2, p3]*gamma[p1, p3])/531 + (1061*dot[l3, p4]*dot[p2, p3]*gamma[p1, p3])/531 + (110*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3])/177 + (5374*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3])/531 - (12*dot[p1, p4]*dot[p2, p3]*gamma[p1, p3])/59 - (2*dot[p2, p3]^2*gamma[p1, p3])/177 + (3154*dot[l2, p1]*dot[l3, p1]*gamma[p1, p4])/531 + (994*dot[l2, p2]*dot[l3, p1]*gamma[p1, p4])/531 - (4514*dot[l2, p3]*dot[l3, p1]*gamma[p1, p4])/531 + (3154*dot[l2, p4]*dot[l3, p1]*gamma[p1, p4])/531 + (3154*dot[l2, p1]*dot[l3, p2]*gamma[p1, p4])/531 + (994*dot[l2, p2]*dot[l3, p2]*gamma[p1, p4])/531 - (4514*dot[l2, p3]*dot[l3, p2]*gamma[p1, p4])/531 + (3154*dot[l2, p4]*dot[l3, p2]*gamma[p1, p4])/531 + (2092*dot[l2, p1]*dot[l3, p3]*gamma[p1, p4])/531 - (68*dot[l2, p2]*dot[l3, p3]*gamma[p1, p4])/531 - (5576*dot[l2, p3]*dot[l3, p3]*gamma[p1, p4])/531 + (1030*dot[l2, p4]*dot[l3, p3]*gamma[p1, p4])/531 + (3154*dot[l2, p1]*dot[l3, p4]*gamma[p1, p4])/531 - (1166*dot[l2, p2]*dot[l3, p4]*gamma[p1, p4])/531 - (12182*dot[l2, p3]*dot[l3, p4]*gamma[p1, p4])/531 + (48*dot[l2, l3]*dot[p1, p2]*gamma[p1, p4])/59 - (294*dot[l2, p1]*dot[p1, p2]*gamma[p1, p4])/59 - (364*dot[l2, p2]*dot[p1, p2]*gamma[p1, p4])/531 - (970*dot[l2, p3]*dot[p1, p2]*gamma[p1, p4])/59 - (3154*dot[l2, p4]*dot[p1, p2]*gamma[p1, p4])/531 + (8123*dot[l3, p1]*dot[p1, p2]*gamma[p1, p4])/531 + (8123*dot[l3, p2]*dot[p1, p2]*gamma[p1, p4])/531 + (8123*dot[l3, p3]*dot[p1, p2]*gamma[p1, p4])/531 + (3286*dot[l3, p4]*dot[p1, p2]*gamma[p1, p4])/531 - (3041*dot[p1, p2]^2*gamma[p1, p4])/531 + (12*dot[l2, l3]*dot[p1, p3]*gamma[p1, p4])/59 + (530*dot[l2, p1]*dot[p1, p3]*gamma[p1, p4])/59 - (3868*dot[l2, p2]*dot[p1, p3]*gamma[p1, p4])/531 - (734*dot[l2, p3]*dot[p1, p3]*gamma[p1, p4])/59 - (1030*dot[l2, p4]*dot[p1, p3]*gamma[p1, p4])/531 - (1957*dot[l3, p1]*dot[p1, p3]*gamma[p1, p4])/177 - (1957*dot[l3, p2]*dot[p1, p3]*gamma[p1, p4])/177 - (1957*dot[l3, p3]*dot[p1, p3]*gamma[p1, p4])/177 - (16391*dot[l3, p4]*dot[p1, p3]*gamma[p1, p4])/531 - (19189*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4])/531 - (10520*dot[p1, p3]^2*gamma[p1, p4])/531 + (48*dot[l2, l3]*dot[p1, p4]*gamma[p1, p4])/59 + (106*dot[l2, p1]*dot[p1, p4]*gamma[p1, p4])/59 - (24*dot[l2, p2]*dot[p1, p4]*gamma[p1, p4])/59 + (2716*dot[l3, p1]*dot[p1, p4]*gamma[p1, p4])/177 + (2716*dot[l3, p2]*dot[p1, p4]*gamma[p1, p4])/177 + (2716*dot[l3, p3]*dot[p1, p4]*gamma[p1, p4])/177 - (2788*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4])/177 - (2716*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4])/177 + (36*dot[l2, l3]*dot[p2, p3]*gamma[p1, p4])/59 + 3*dot[l2, p1]*dot[p2, p3]*gamma[p1, p4] - (593*dot[l2, p2]*dot[p2, p3]*gamma[p1, p4])/531 - (734*dot[l2, p3]*dot[p2, p3]*gamma[p1, p4])/59 - (1030*dot[l2, p4]*dot[p2, p3]*gamma[p1, p4])/531 + (967*dot[l3, p1]*dot[p2, p3]*gamma[p1, p4])/531 + (967*dot[l3, p2]*dot[p2, p3]*gamma[p1, p4])/531 + (967*dot[l3, p3]*dot[p2, p3]*gamma[p1, p4])/531 + (127*dot[l3, p4]*dot[p2, p3]*gamma[p1, p4])/59 - (5218*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4])/531 - (3448*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4])/177 - (2716*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4])/177 + (176*dot[p2, p3]^2*gamma[p1, p4])/531 + (96*dot[l2, l3]*dot[p2, p4]*gamma[p1, p4])/59 - (12*dot[l2, p1]*dot[p2, p4]*gamma[p1, p4])/59 - (12*dot[l2, p2]*dot[p2, p4]*gamma[p1, p4])/59 + (530*dot[l3, p1]*dot[p2, p4]*gamma[p1, p4])/531 + (530*dot[l3, p2]*dot[p2, p4]*gamma[p1, p4])/531 + (530*dot[l3, p3]*dot[p2, p4]*gamma[p1, p4])/531 - (638*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4])/531 - (530*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4])/531 - (530*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4])/531 - (2756*dot[l2, p1]*dot[l3, p1]*gamma[p2, p3])/531 - (9760*dot[l2, p2]*dot[l3, p1]*gamma[p2, p3])/531 - (2092*dot[l2, p3]*dot[l3, p1]*gamma[p2, p3])/531 + (5576*dot[l2, p4]*dot[l3, p1]*gamma[p2, p3])/531 - (994*dot[l2, p1]*dot[l3, p2]*gamma[p2, p3])/531 - (4184*dot[l2, p2]*dot[l3, p2]*gamma[p2, p3])/531 - (2092*dot[l2, p3]*dot[l3, p2]*gamma[p2, p3])/531 + (5576*dot[l2, p4]*dot[l3, p2]*gamma[p2, p3])/531 + (68*dot[l2, p1]*dot[l3, p3]*gamma[p2, p3])/531 - (2092*dot[l2, p2]*dot[l3, p3]*gamma[p2, p3])/531 - (1030*dot[l2, p3]*dot[l3, p3]*gamma[p2, p3])/531 + (5576*dot[l2, p4]*dot[l3, p3]*gamma[p2, p3])/531 - (5350*dot[l2, p1]*dot[l3, p4]*gamma[p2, p3])/531 - (3190*dot[l2, p2]*dot[l3, p4]*gamma[p2, p3])/531 - (1030*dot[l2, p3]*dot[l3, p4]*gamma[p2, p3])/531 + (3814*dot[l2, p4]*dot[l3, p4]*gamma[p2, p3])/531 + (74*dot[l2, l3]*dot[p1, p2]*gamma[p2, p3])/59 - (8524*dot[l2, p1]*dot[p1, p2]*gamma[p2, p3])/531 - (3830*dot[l2, p2]*dot[p1, p2]*gamma[p2, p3])/531 - (1762*dot[l2, p4]*dot[p1, p2]*gamma[p2, p3])/531 - (4885*dot[l3, p1]*dot[p1, p2]*gamma[p2, p3])/177 - (9079*dot[l3, p2]*dot[p1, p2]*gamma[p2, p3])/531 - (2683*dot[l3, p3]*dot[p1, p2]*gamma[p2, p3])/177 - (1172*dot[l3, p4]*dot[p1, p2]*gamma[p2, p3])/59 - (6293*dot[p1, p2]^2*gamma[p2, p3])/531 - (132*dot[l2, l3]*dot[p1, p3]*gamma[p2, p3])/59 - (8290*dot[l2, p1]*dot[p1, p3]*gamma[p2, p3])/531 - (3944*dot[l2, p2]*dot[p1, p3]*gamma[p2, p3])/531 - (1762*dot[l2, p4]*dot[p1, p3]*gamma[p2, p3])/531 - (13291*dot[l3, p1]*dot[p1, p3]*gamma[p2, p3])/531 - (13291*dot[l3, p2]*dot[p1, p3]*gamma[p2, p3])/531 - (13291*dot[l3, p3]*dot[p1, p3]*gamma[p2, p3])/531 - (867*dot[l3, p4]*dot[p1, p3]*gamma[p2, p3])/59 - (919*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3])/531 + (5488*dot[p1, p3]^2*gamma[p2, p3])/531 - (84*dot[l2, l3]*dot[p2, p3]*gamma[p2, p3])/59 - (1309*dot[l2, p1]*dot[p2, p3]*gamma[p2, p3])/59 - (983*dot[l2, p2]*dot[p2, p3]*gamma[p2, p3])/531 - (1762*dot[l2, p4]*dot[p2, p3]*gamma[p2, p3])/531 + (1165*dot[l3, p1]*dot[p2, p3]*gamma[p2, p3])/531 + (1165*dot[l3, p2]*dot[p2, p3]*gamma[p2, p3])/531 + (1165*dot[l3, p3]*dot[p2, p3]*gamma[p2, p3])/531 + (1051*dot[l3, p4]*dot[p2, p3]*gamma[p2, p3])/531 - (3560*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3])/531 + (5374*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3])/531 - (38*dot[p2, p3]^2*gamma[p2, p3])/177 + (994*dot[l2, p1]*dot[l3, p1]*gamma[p2, p4])/531 + (3154*dot[l2, p2]*dot[l3, p1]*gamma[p2, p4])/531 - (4514*dot[l2, p3]*dot[l3, p1]*gamma[p2, p4])/531 + (3154*dot[l2, p4]*dot[l3, p1]*gamma[p2, p4])/531 + (994*dot[l2, p1]*dot[l3, p2]*gamma[p2, p4])/531 + (3154*dot[l2, p2]*dot[l3, p2]*gamma[p2, p4])/531 - (4514*dot[l2, p3]*dot[l3, p2]*gamma[p2, p4])/531 + (3154*dot[l2, p4]*dot[l3, p2]*gamma[p2, p4])/531 - (68*dot[l2, p1]*dot[l3, p3]*gamma[p2, p4])/531 + (2092*dot[l2, p2]*dot[l3, p3]*gamma[p2, p4])/531 - (5576*dot[l2, p3]*dot[l3, p3]*gamma[p2, p4])/531 + (1030*dot[l2, p4]*dot[l3, p3]*gamma[p2, p4])/531 - (1166*dot[l2, p1]*dot[l3, p4]*gamma[p2, p4])/531 + (3154*dot[l2, p2]*dot[l3, p4]*gamma[p2, p4])/531 - (12182*dot[l2, p3]*dot[l3, p4]*gamma[p2, p4])/531 - (7982*dot[l2, p1]*dot[p1, p2]*gamma[p2, p4])/531 - (10264*dot[l2, p2]*dot[p1, p2]*gamma[p2, p4])/531 - (970*dot[l2, p3]*dot[p1, p2]*gamma[p2, p4])/59 - (3154*dot[l2, p4]*dot[p1, p2]*gamma[p2, p4])/531 - (1687*dot[l3, p1]*dot[p1, p2]*gamma[p2, p4])/177 - (1687*dot[l3, p2]*dot[p1, p2]*gamma[p2, p4])/177 - (1687*dot[l3, p3]*dot[p1, p2]*gamma[p2, p4])/177 - (532*dot[l3, p4]*dot[p1, p2]*gamma[p2, p4])/59 - (9991*dot[p1, p2]^2*gamma[p2, p4])/531 + (12*dot[l2, l3]*dot[p1, p3]*gamma[p2, p4])/59 - (4402*dot[l2, p1]*dot[p1, p3]*gamma[p2, p4])/531 - (2216*dot[l2, p2]*dot[p1, p3]*gamma[p2, p4])/531 - (734*dot[l2, p3]*dot[p1, p3]*gamma[p2, p4])/59 - (1030*dot[l2, p4]*dot[p1, p3]*gamma[p2, p4])/531 - (1957*dot[l3, p1]*dot[p1, p3]*gamma[p2, p4])/177 - (1957*dot[l3, p2]*dot[p1, p3]*gamma[p2, p4])/177 - (1957*dot[l3, p3]*dot[p1, p3]*gamma[p2, p4])/177 - (15241*dot[l3, p4]*dot[p1, p3]*gamma[p2, p4])/531 - (1493*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4])/59 - (9370*dot[p1, p3]^2*gamma[p2, p4])/531 + (96*dot[l2, l3]*dot[p1, p4]*gamma[p2, p4])/59 - (12*dot[l2, p1]*dot[p1, p4]*gamma[p2, p4])/59 - (12*dot[l2, p2]*dot[p1, p4]*gamma[p2, p4])/59 + (8050*dot[l3, p1]*dot[p1, p4]*gamma[p2, p4])/531 + (8050*dot[l3, p2]*dot[p1, p4]*gamma[p2, p4])/531 + (8050*dot[l3, p3]*dot[p1, p4]*gamma[p2, p4])/531 - (8158*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4])/531 - (8050*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4])/531 - (12*dot[l2, l3]*dot[p2, p3]*gamma[p2, p4])/59 - (853*dot[l2, p1]*dot[p2, p3]*gamma[p2, p4])/59 + (961*dot[l2, p2]*dot[p2, p3]*gamma[p2, p4])/531 - (734*dot[l2, p3]*dot[p2, p3]*gamma[p2, p4])/59 - (1030*dot[l2, p4]*dot[p2, p3]*gamma[p2, p4])/531 - (95*dot[l3, p1]*dot[p2, p3]*gamma[p2, p4])/531 - (95*dot[l3, p2]*dot[p2, p3]*gamma[p2, p4])/531 - (95*dot[l3, p3]*dot[p2, p3]*gamma[p2, p4])/531 + (1123*dot[l3, p4]*dot[p2, p3]*gamma[p2, p4])/531 + (328*dot[p1, p2]*dot[p2, p3]*gamma[p2, p4])/531 - (8152*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4])/531 - (8050*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4])/531 + (406*dot[p2, p3]^2*gamma[p2, p4])/177 + (48*dot[l2, l3]*dot[p2, p4]*gamma[p2, p4])/59 - (24*dot[l2, p1]*dot[p2, p4]*gamma[p2, p4])/59 + (106*dot[l2, p2]*dot[p2, p4]*gamma[p2, p4])/59 - (58*dot[l3, p1]*dot[p2, p4]*gamma[p2, p4])/59 - (58*dot[l3, p2]*dot[p2, p4]*gamma[p2, p4])/59 - (58*dot[l3, p3]*dot[p2, p4]*gamma[p2, p4])/59 + (164*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4])/59 + (58*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4])/59 + (58*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4])/59 + (4582*dot[l2, p1]*dot[l3, p1]*gamma[p3, p4])/531 + (4582*dot[l2, p2]*dot[l3, p1]*gamma[p3, p4])/531 - (5246*dot[l2, p3]*dot[l3, p1]*gamma[p3, p4])/531 - (4184*dot[l2, p4]*dot[l3, p1]*gamma[p3, p4])/531 + (4582*dot[l2, p1]*dot[l3, p2]*gamma[p3, p4])/531 + (4582*dot[l2, p2]*dot[l3, p2]*gamma[p3, p4])/531 - (5246*dot[l2, p3]*dot[l3, p2]*gamma[p3, p4])/531 - (4184*dot[l2, p4]*dot[l3, p2]*gamma[p3, p4])/531 + (3520*dot[l2, p1]*dot[l3, p3]*gamma[p3, p4])/531 + (3520*dot[l2, p2]*dot[l3, p3]*gamma[p3, p4])/531 - (6308*dot[l2, p3]*dot[l3, p3]*gamma[p3, p4])/531 - (6308*dot[l2, p4]*dot[l3, p3]*gamma[p3, p4])/531 + (13348*dot[l2, p1]*dot[l3, p4]*gamma[p3, p4])/531 + (13348*dot[l2, p2]*dot[l3, p4]*gamma[p3, p4])/531 - (6308*dot[l2, p3]*dot[l3, p4]*gamma[p3, p4])/531 + (48*dot[l2, l3]*dot[p1, p2]*gamma[p3, p4])/59 + (11962*dot[l2, p1]*dot[p1, p2]*gamma[p3, p4])/531 + (11962*dot[l2, p2]*dot[p1, p2]*gamma[p3, p4])/531 - 4*dot[l2, p3]*dot[p1, p2]*gamma[p3, p4] + (4184*dot[l2, p4]*dot[p1, p2]*gamma[p3, p4])/531 + (3433*dot[l3, p1]*dot[p1, p2]*gamma[p3, p4])/177 + (3433*dot[l3, p2]*dot[p1, p2]*gamma[p3, p4])/177 + (3433*dot[l3, p3]*dot[p1, p2]*gamma[p3, p4])/177 + (1812*dot[l3, p4]*dot[p1, p2]*gamma[p3, p4])/59 + (9205*dot[p1, p2]^2*gamma[p3, p4])/531 + (84*dot[l2, l3]*dot[p1, p3]*gamma[p3, p4])/59 + (15434*dot[l2, p1]*dot[p1, p3]*gamma[p3, p4])/531 + (21062*dot[l2, p2]*dot[p1, p3]*gamma[p3, p4])/531 + (6308*dot[l2, p4]*dot[p1, p3]*gamma[p3, p4])/531 + (2161*dot[l3, p1]*dot[p1, p3]*gamma[p3, p4])/177 + (2161*dot[l3, p2]*dot[p1, p3]*gamma[p3, p4])/177 + (2161*dot[l3, p3]*dot[p1, p3]*gamma[p3, p4])/177 + (365*dot[l3, p4]*dot[p1, p3]*gamma[p3, p4])/531 + (10063*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4])/531 - (6118*dot[p1, p3]^2*gamma[p3, p4])/531 + (60*dot[l2, l3]*dot[p2, p3]*gamma[p3, p4])/59 + (1917*dot[l2, p1]*dot[p2, p3]*gamma[p3, p4])/59 + (3875*dot[l2, p2]*dot[p2, p3]*gamma[p3, p4])/177 + (6308*dot[l2, p4]*dot[p2, p3]*gamma[p3, p4])/531 - (355*dot[l3, p1]*dot[p2, p3]*gamma[p3, p4])/531 - (355*dot[l3, p2]*dot[p2, p3]*gamma[p3, p4])/531 - (355*dot[l3, p3]*dot[p2, p3]*gamma[p3, p4])/531 - (979*dot[l3, p4]*dot[p2, p3]*gamma[p3, p4])/531 + (680*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4])/59 - (6742*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4])/531 - (208*dot[p2, p3]^2*gamma[p3, p4])/177 - (190*dot[l2, p1]*dot[l3, p1]*gamma[p1, p2]*x[1])/177 + (190*dot[l2, p2]*dot[l3, p2]*gamma[p1, p2]*x[1])/177 - (90*dot[l2, p1]*dot[l3, p3]*gamma[p1, p2]*x[1])/59 + (90*dot[l2, p2]*dot[l3, p3]*gamma[p1, p2]*x[1])/59 - (150*dot[l2, p1]*dot[l3, p4]*gamma[p1, p2]*x[1])/59 + (150*dot[l2, p2]*dot[l3, p4]*gamma[p1, p2]*x[1])/59 - (15*dot[l2, l3]*dot[p1, p2]*gamma[p1, p2]*x[1])/59 - (760*dot[l2, p1]*dot[p1, p2]*gamma[p1, p2]*x[1])/177 + (116*dot[l2, p2]*dot[p1, p2]*gamma[p1, p2]*x[1])/59 - (43*dot[l3, p1]*dot[p1, p2]*gamma[p1, p2]*x[1])/177 + (49*dot[l3, p2]*dot[p1, p2]*gamma[p1, p2]*x[1])/59 + (227*dot[l3, p3]*dot[p1, p2]*gamma[p1, p2]*x[1])/177 + (641*dot[l3, p4]*dot[p1, p2]*gamma[p1, p2]*x[1])/177 + (194*dot[p1, p2]^2*gamma[p1, p2]*x[1])/59 + (21*dot[l2, l3]*dot[p1, p3]*gamma[p1, p2]*x[1])/118 - (455*dot[l2, p1]*dot[p1, p3]*gamma[p1, p2]*x[1])/177 + (217*dot[l2, p2]*dot[p1, p3]*gamma[p1, p2]*x[1])/177 + (205*dot[l3, p1]*dot[p1, p3]*gamma[p1, p2]*x[1])/354 + (205*dot[l3, p2]*dot[p1, p3]*gamma[p1, p2]*x[1])/354 + (205*dot[l3, p3]*dot[p1, p3]*gamma[p1, p2]*x[1])/354 + (289*dot[l3, p4]*dot[p1, p3]*gamma[p1, p2]*x[1])/236 + (2261*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[1])/708 + (457*dot[p1, p3]^2*gamma[p1, p2]*x[1])/708 - (15*dot[l2, l3]*dot[p1, p4]*gamma[p1, p2]*x[1])/59 - (779*dot[l2, p1]*dot[p1, p4]*gamma[p1, p2]*x[1])/354 + (15*dot[l2, p2]*dot[p1, p4]*gamma[p1, p2]*x[1])/118 - (179*dot[l3, p1]*dot[p1, p4]*gamma[p1, p2]*x[1])/177 - (179*dot[l3, p2]*dot[p1, p4]*gamma[p1, p2]*x[1])/177 - (179*dot[l3, p3]*dot[p1, p4]*gamma[p1, p2]*x[1])/177 + (248*dot[l3, p4]*dot[p1, p4]*gamma[p1, p2]*x[1])/177 + (899*dot[p1, p2]*dot[p1, p4]*gamma[p1, p2]*x[1])/354 + (427*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2]*x[1])/177 - (51*dot[l2, l3]*dot[p2, p3]*gamma[p1, p2]*x[1])/118 - (141*dot[l2, p1]*dot[p2, p3]*gamma[p1, p2]*x[1])/59 + (83*dot[l2, p2]*dot[p2, p3]*gamma[p1, p2]*x[1])/59 - (23*dot[l3, p1]*dot[p2, p3]*gamma[p1, p2]*x[1])/354 - (23*dot[l3, p2]*dot[p2, p3]*gamma[p1, p2]*x[1])/354 - (23*dot[l3, p3]*dot[p2, p3]*gamma[p1, p2]*x[1])/354 + (281*dot[l3, p4]*dot[p2, p3]*gamma[p1, p2]*x[1])/708 + (753*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[1])/236 + (196*dot[p1, p3]*dot[p2, p3]*gamma[p1, p2]*x[1])/177 + (427*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2]*x[1])/177 + (109*dot[p2, p3]^2*gamma[p1, p2]*x[1])/236 + (15*dot[l2, l3]*dot[p2, p4]*gamma[p1, p2]*x[1])/59 - (15*dot[l2, p1]*dot[p2, p4]*gamma[p1, p2]*x[1])/118 + (779*dot[l2, p2]*dot[p2, p4]*gamma[p1, p2]*x[1])/354 + (15*dot[l3, p1]*dot[p2, p4]*gamma[p1, p2]*x[1])/59 + (15*dot[l3, p2]*dot[p2, p4]*gamma[p1, p2]*x[1])/59 + (15*dot[l3, p3]*dot[p2, p4]*gamma[p1, p2]*x[1])/59 - (15*dot[l3, p4]*dot[p2, p4]*gamma[p1, p2]*x[1])/118 + (322*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[1])/177 - (45*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2]*x[1])/118 - (45*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2]*x[1])/118 + (380*dot[l2, p1]*dot[l3, p1]*gamma[p1, p3]*x[1])/177 - (260*dot[l2, p2]*dot[l3, p1]*gamma[p1, p3]*x[1])/177 + (190*dot[l2, p3]*dot[l3, p1]*gamma[p1, p3]*x[1])/177 - (80*dot[l2, p4]*dot[l3, p1]*gamma[p1, p3]*x[1])/177 + (460*dot[l2, p1]*dot[l3, p2]*gamma[p1, p3]*x[1])/177 + (230*dot[l2, p2]*dot[l3, p2]*gamma[p1, p3]*x[1])/177 + (190*dot[l2, p3]*dot[l3, p2]*gamma[p1, p3]*x[1])/177 - (80*dot[l2, p4]*dot[l3, p2]*gamma[p1, p3]*x[1])/177 + (190*dot[l2, p1]*dot[l3, p3]*gamma[p1, p3]*x[1])/177 - (260*dot[l2, p2]*dot[l3, p3]*gamma[p1, p3]*x[1])/177 + (190*dot[l2, p3]*dot[l3, p3]*gamma[p1, p3]*x[1])/177 - (80*dot[l2, p4]*dot[l3, p3]*gamma[p1, p3]*x[1])/177 + (640*dot[l2, p1]*dot[l3, p4]*gamma[p1, p3]*x[1])/177 + (1090*dot[l2, p2]*dot[l3, p4]*gamma[p1, p3]*x[1])/177 + (190*dot[l2, p3]*dot[l3, p4]*gamma[p1, p3]*x[1])/177 + (410*dot[l2, p4]*dot[l3, p4]*gamma[p1, p3]*x[1])/177 + (57*dot[l2, l3]*dot[p1, p2]*gamma[p1, p3]*x[1])/59 + (937*dot[l2, p1]*dot[p1, p2]*gamma[p1, p3]*x[1])/354 + (2765*dot[l2, p2]*dot[p1, p2]*gamma[p1, p3]*x[1])/354 + (490*dot[l2, p4]*dot[p1, p2]*gamma[p1, p3]*x[1])/177 + (11*dot[l3, p1]*dot[p1, p2]*gamma[p1, p3]*x[1])/59 + (523*dot[l3, p2]*dot[p1, p2]*gamma[p1, p3]*x[1])/177 + (11*dot[l3, p3]*dot[p1, p2]*gamma[p1, p3]*x[1])/59 + (790*dot[l3, p4]*dot[p1, p2]*gamma[p1, p3]*x[1])/177 + (1579*dot[p1, p2]^2*gamma[p1, p3]*x[1])/354 + (135*dot[l2, l3]*dot[p1, p3]*gamma[p1, p3]*x[1])/118 + (841*dot[l2, p1]*dot[p1, p3]*gamma[p1, p3]*x[1])/177 + (1709*dot[l2, p2]*dot[p1, p3]*gamma[p1, p3]*x[1])/177 + (490*dot[l2, p4]*dot[p1, p3]*gamma[p1, p3]*x[1])/177 + (202*dot[l3, p1]*dot[p1, p3]*gamma[p1, p3]*x[1])/59 + (202*dot[l3, p2]*dot[p1, p3]*gamma[p1, p3]*x[1])/59 + (202*dot[l3, p3]*dot[p1, p3]*gamma[p1, p3]*x[1])/59 - (427*dot[l3, p4]*dot[p1, p3]*gamma[p1, p3]*x[1])/708 + (1613*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[1])/708 - (2851*dot[p1, p3]^2*gamma[p1, p3]*x[1])/708 + (30*dot[l2, l3]*dot[p1, p4]*gamma[p1, p3]*x[1])/59 + (412*dot[l2, p1]*dot[p1, p4]*gamma[p1, p3]*x[1])/177 + (412*dot[l2, p2]*dot[p1, p4]*gamma[p1, p3]*x[1])/177 + (15*dot[l3, p4]*dot[p1, p4]*gamma[p1, p3]*x[1])/118 + (869*dot[p1, p2]*dot[p1, p4]*gamma[p1, p3]*x[1])/354 + (15*dot[p1, p3]*dot[p1, p4]*gamma[p1, p3]*x[1])/118 + (135*dot[l2, l3]*dot[p2, p3]*gamma[p1, p3]*x[1])/118 + (120*dot[l2, p1]*dot[p2, p3]*gamma[p1, p3]*x[1])/59 + (1172*dot[l2, p2]*dot[p2, p3]*gamma[p1, p3]*x[1])/177 + (490*dot[l2, p4]*dot[p2, p3]*gamma[p1, p3]*x[1])/177 + (347*dot[l3, p1]*dot[p2, p3]*gamma[p1, p3]*x[1])/354 + (347*dot[l3, p2]*dot[p2, p3]*gamma[p1, p3]*x[1])/354 + (347*dot[l3, p3]*dot[p2, p3]*gamma[p1, p3]*x[1])/354 - (245*dot[l3, p4]*dot[p2, p3]*gamma[p1, p3]*x[1])/708 + (459*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3]*x[1])/236 - (1895*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[1])/354 + (15*dot[p1, p4]*dot[p2, p3]*gamma[p1, p3]*x[1])/118 - (313*dot[p2, p3]^2*gamma[p1, p3]*x[1])/236 - (190*dot[l2, p1]*dot[l3, p1]*gamma[p1, p4]*x[1])/177 + (260*dot[l2, p2]*dot[l3, p1]*gamma[p1, p4]*x[1])/177 + (80*dot[l2, p3]*dot[l3, p1]*gamma[p1, p4]*x[1])/177 - (190*dot[l2, p4]*dot[l3, p1]*gamma[p1, p4]*x[1])/177 - (190*dot[l2, p1]*dot[l3, p2]*gamma[p1, p4]*x[1])/177 + (260*dot[l2, p2]*dot[l3, p2]*gamma[p1, p4]*x[1])/177 + (80*dot[l2, p3]*dot[l3, p2]*gamma[p1, p4]*x[1])/177 - (190*dot[l2, p4]*dot[l3, p2]*gamma[p1, p4]*x[1])/177 - (190*dot[l2, p1]*dot[l3, p3]*gamma[p1, p4]*x[1])/177 + (260*dot[l2, p2]*dot[l3, p3]*gamma[p1, p4]*x[1])/177 + (80*dot[l2, p3]*dot[l3, p3]*gamma[p1, p4]*x[1])/177 - (190*dot[l2, p4]*dot[l3, p3]*gamma[p1, p4]*x[1])/177 - (190*dot[l2, p1]*dot[l3, p4]*gamma[p1, p4]*x[1])/177 + (710*dot[l2, p2]*dot[l3, p4]*gamma[p1, p4]*x[1])/177 + (350*dot[l2, p3]*dot[l3, p4]*gamma[p1, p4]*x[1])/177 - (30*dot[l2, l3]*dot[p1, p2]*gamma[p1, p4]*x[1])/59 - (8*dot[l2, p1]*dot[p1, p2]*gamma[p1, p4]*x[1])/59 + (538*dot[l2, p2]*dot[p1, p2]*gamma[p1, p4]*x[1])/177 + (90*dot[l2, p3]*dot[p1, p2]*gamma[p1, p4]*x[1])/59 + (190*dot[l2, p4]*dot[p1, p2]*gamma[p1, p4]*x[1])/177 - (146*dot[l3, p1]*dot[p1, p2]*gamma[p1, p4]*x[1])/177 - (146*dot[l3, p2]*dot[p1, p2]*gamma[p1, p4]*x[1])/177 - (146*dot[l3, p3]*dot[p1, p2]*gamma[p1, p4]*x[1])/177 + (1099*dot[l3, p4]*dot[p1, p2]*gamma[p1, p4]*x[1])/354 + (1567*dot[p1, p2]^2*gamma[p1, p4]*x[1])/354 - (15*dot[l2, l3]*dot[p1, p3]*gamma[p1, p4]*x[1])/118 + (8*dot[l2, p1]*dot[p1, p3]*gamma[p1, p4]*x[1])/59 + (442*dot[l2, p2]*dot[p1, p3]*gamma[p1, p4]*x[1])/177 + (90*dot[l2, p3]*dot[p1, p3]*gamma[p1, p4]*x[1])/59 + (190*dot[l2, p4]*dot[p1, p3]*gamma[p1, p4]*x[1])/177 - (45*dot[l3, p1]*dot[p1, p3]*gamma[p1, p4]*x[1])/118 - (45*dot[l3, p2]*dot[p1, p3]*gamma[p1, p4]*x[1])/118 - (45*dot[l3, p3]*dot[p1, p3]*gamma[p1, p4]*x[1])/118 + (1043*dot[l3, p4]*dot[p1, p3]*gamma[p1, p4]*x[1])/708 + (4063*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[1])/708 + (1313*dot[p1, p3]^2*gamma[p1, p4]*x[1])/708 - (30*dot[l2, l3]*dot[p1, p4]*gamma[p1, p4]*x[1])/59 + (15*dot[l2, p1]*dot[p1, p4]*gamma[p1, p4]*x[1])/118 + (15*dot[l2, p2]*dot[p1, p4]*gamma[p1, p4]*x[1])/59 - (202*dot[l3, p1]*dot[p1, p4]*gamma[p1, p4]*x[1])/59 - (202*dot[l3, p2]*dot[p1, p4]*gamma[p1, p4]*x[1])/59 - (202*dot[l3, p3]*dot[p1, p4]*gamma[p1, p4]*x[1])/59 + (217*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4]*x[1])/59 + (202*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4]*x[1])/59 - (45*dot[l2, l3]*dot[p2, p3]*gamma[p1, p4]*x[1])/118 + (362*dot[l2, p2]*dot[p2, p3]*gamma[p1, p4]*x[1])/177 + (90*dot[l2, p3]*dot[p2, p3]*gamma[p1, p4]*x[1])/59 + (190*dot[l2, p4]*dot[p2, p3]*gamma[p1, p4]*x[1])/177 - (221*dot[l3, p1]*dot[p2, p3]*gamma[p1, p4]*x[1])/354 - (221*dot[l3, p2]*dot[p2, p3]*gamma[p1, p4]*x[1])/354 - (221*dot[l3, p3]*dot[p2, p3]*gamma[p1, p4]*x[1])/354 - (111*dot[l3, p4]*dot[p2, p3]*gamma[p1, p4]*x[1])/236 + (2539*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4]*x[1])/708 + (237*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[1])/118 + (202*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4]*x[1])/59 + (109*dot[p2, p3]^2*gamma[p1, p4]*x[1])/708 - (60*dot[l2, l3]*dot[p2, p4]*gamma[p1, p4]*x[1])/59 + (15*dot[l2, p1]*dot[p2, p4]*gamma[p1, p4]*x[1])/118 + (15*dot[l2, p2]*dot[p2, p4]*gamma[p1, p4]*x[1])/118 - (194*dot[l3, p1]*dot[p2, p4]*gamma[p1, p4]*x[1])/177 - (194*dot[l3, p2]*dot[p2, p4]*gamma[p1, p4]*x[1])/177 - (194*dot[l3, p3]*dot[p2, p4]*gamma[p1, p4]*x[1])/177 + (433*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4]*x[1])/354 + (194*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4]*x[1])/177 + (194*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4]*x[1])/177 + (230*dot[l2, p1]*dot[l3, p1]*gamma[p2, p3]*x[1])/177 + (460*dot[l2, p2]*dot[l3, p1]*gamma[p2, p3]*x[1])/177 + (190*dot[l2, p3]*dot[l3, p1]*gamma[p2, p3]*x[1])/177 - (80*dot[l2, p4]*dot[l3, p1]*gamma[p2, p3]*x[1])/177 - (260*dot[l2, p1]*dot[l3, p2]*gamma[p2, p3]*x[1])/177 + (380*dot[l2, p2]*dot[l3, p2]*gamma[p2, p3]*x[1])/177 + (190*dot[l2, p3]*dot[l3, p2]*gamma[p2, p3]*x[1])/177 - (80*dot[l2, p4]*dot[l3, p2]*gamma[p2, p3]*x[1])/177 - (260*dot[l2, p1]*dot[l3, p3]*gamma[p2, p3]*x[1])/177 + (190*dot[l2, p2]*dot[l3, p3]*gamma[p2, p3]*x[1])/177 + (190*dot[l2, p3]*dot[l3, p3]*gamma[p2, p3]*x[1])/177 - (80*dot[l2, p4]*dot[l3, p3]*gamma[p2, p3]*x[1])/177 + (1090*dot[l2, p1]*dot[l3, p4]*gamma[p2, p3]*x[1])/177 + (640*dot[l2, p2]*dot[l3, p4]*gamma[p2, p3]*x[1])/177 + (190*dot[l2, p3]*dot[l3, p4]*gamma[p2, p3]*x[1])/177 + (410*dot[l2, p4]*dot[l3, p4]*gamma[p2, p3]*x[1])/177 + (57*dot[l2, l3]*dot[p1, p2]*gamma[p2, p3]*x[1])/59 + (2765*dot[l2, p1]*dot[p1, p2]*gamma[p2, p3]*x[1])/354 + (937*dot[l2, p2]*dot[p1, p2]*gamma[p2, p3]*x[1])/354 + (490*dot[l2, p4]*dot[p1, p2]*gamma[p2, p3]*x[1])/177 + (145*dot[l3, p1]*dot[p1, p2]*gamma[p2, p3]*x[1])/59 + (355*dot[l3, p2]*dot[p1, p2]*gamma[p2, p3]*x[1])/177 + (55*dot[l3, p3]*dot[p1, p2]*gamma[p2, p3]*x[1])/59 + (167*dot[l3, p4]*dot[p1, p2]*gamma[p2, p3]*x[1])/118 + (104*dot[p1, p2]^2*gamma[p2, p3]*x[1])/177 + (165*dot[l2, l3]*dot[p1, p3]*gamma[p2, p3]*x[1])/118 + (1378*dot[l2, p1]*dot[p1, p3]*gamma[p2, p3]*x[1])/177 + (566*dot[l2, p2]*dot[p1, p3]*gamma[p2, p3]*x[1])/177 + (490*dot[l2, p4]*dot[p1, p3]*gamma[p2, p3]*x[1])/177 + (1049*dot[l3, p1]*dot[p1, p3]*gamma[p2, p3]*x[1])/354 + (1049*dot[l3, p2]*dot[p1, p3]*gamma[p2, p3]*x[1])/354 + (1049*dot[l3, p3]*dot[p1, p3]*gamma[p2, p3]*x[1])/354 - (281*dot[l3, p4]*dot[p1, p3]*gamma[p2, p3]*x[1])/236 - (2135*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[1])/708 - (2941*dot[p1, p3]^2*gamma[p2, p3]*x[1])/708 + (105*dot[l2, l3]*dot[p2, p3]*gamma[p2, p3]*x[1])/118 + (501*dot[l2, p1]*dot[p2, p3]*gamma[p2, p3]*x[1])/59 + (635*dot[l2, p2]*dot[p2, p3]*gamma[p2, p3]*x[1])/177 + (490*dot[l2, p4]*dot[p2, p3]*gamma[p2, p3]*x[1])/177 + (139*dot[l3, p1]*dot[p2, p3]*gamma[p2, p3]*x[1])/354 + (139*dot[l3, p2]*dot[p2, p3]*gamma[p2, p3]*x[1])/354 + (139*dot[l3, p3]*dot[p2, p3]*gamma[p2, p3]*x[1])/354 - (571*dot[l3, p4]*dot[p2, p3]*gamma[p2, p3]*x[1])/708 + (233*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[1])/708 - (1895*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[1])/354 - (283*dot[p2, p3]^2*gamma[p2, p3]*x[1])/236 + (260*dot[l2, p1]*dot[l3, p1]*gamma[p2, p4]*x[1])/177 - (190*dot[l2, p2]*dot[l3, p1]*gamma[p2, p4]*x[1])/177 + (80*dot[l2, p3]*dot[l3, p1]*gamma[p2, p4]*x[1])/177 - (190*dot[l2, p4]*dot[l3, p1]*gamma[p2, p4]*x[1])/177 + (260*dot[l2, p1]*dot[l3, p2]*gamma[p2, p4]*x[1])/177 - (190*dot[l2, p2]*dot[l3, p2]*gamma[p2, p4]*x[1])/177 + (80*dot[l2, p3]*dot[l3, p2]*gamma[p2, p4]*x[1])/177 - (190*dot[l2, p4]*dot[l3, p2]*gamma[p2, p4]*x[1])/177 + (260*dot[l2, p1]*dot[l3, p3]*gamma[p2, p4]*x[1])/177 - (190*dot[l2, p2]*dot[l3, p3]*gamma[p2, p4]*x[1])/177 + (80*dot[l2, p3]*dot[l3, p3]*gamma[p2, p4]*x[1])/177 - (190*dot[l2, p4]*dot[l3, p3]*gamma[p2, p4]*x[1])/177 + (710*dot[l2, p1]*dot[l3, p4]*gamma[p2, p4]*x[1])/177 - (190*dot[l2, p2]*dot[l3, p4]*gamma[p2, p4]*x[1])/177 + (350*dot[l2, p3]*dot[l3, p4]*gamma[p2, p4]*x[1])/177 + (950*dot[l2, p1]*dot[p1, p2]*gamma[p2, p4]*x[1])/177 + (388*dot[l2, p2]*dot[p1, p2]*gamma[p2, p4]*x[1])/177 + (90*dot[l2, p3]*dot[p1, p2]*gamma[p2, p4]*x[1])/59 + (190*dot[l2, p4]*dot[p1, p2]*gamma[p2, p4]*x[1])/177 - (64*dot[l3, p1]*dot[p1, p2]*gamma[p2, p4]*x[1])/59 - (64*dot[l3, p2]*dot[p1, p2]*gamma[p2, p4]*x[1])/59 - (64*dot[l3, p3]*dot[p1, p2]*gamma[p2, p4]*x[1])/59 - (169*dot[l3, p4]*dot[p1, p2]*gamma[p2, p4]*x[1])/59 + (73*dot[p1, p2]^2*gamma[p2, p4]*x[1])/177 - (15*dot[l2, l3]*dot[p1, p3]*gamma[p2, p4]*x[1])/118 + (568*dot[l2, p1]*dot[p1, p3]*gamma[p2, p4]*x[1])/177 + (206*dot[l2, p2]*dot[p1, p3]*gamma[p2, p4]*x[1])/177 + (90*dot[l2, p3]*dot[p1, p3]*gamma[p2, p4]*x[1])/59 + (190*dot[l2, p4]*dot[p1, p3]*gamma[p2, p4]*x[1])/177 - (45*dot[l3, p1]*dot[p1, p3]*gamma[p2, p4]*x[1])/118 - (45*dot[l3, p2]*dot[p1, p3]*gamma[p2, p4]*x[1])/118 - (45*dot[l3, p3]*dot[p1, p3]*gamma[p2, p4]*x[1])/118 + (301*dot[l3, p4]*dot[p1, p3]*gamma[p2, p4]*x[1])/708 + (45*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[1])/236 + (571*dot[p1, p3]^2*gamma[p2, p4]*x[1])/708 - (60*dot[l2, l3]*dot[p1, p4]*gamma[p2, p4]*x[1])/59 + (15*dot[l2, p1]*dot[p1, p4]*gamma[p2, p4]*x[1])/118 + (15*dot[l2, p2]*dot[p1, p4]*gamma[p2, p4]*x[1])/118 - (502*dot[l3, p1]*dot[p1, p4]*gamma[p2, p4]*x[1])/177 - (502*dot[l3, p2]*dot[p1, p4]*gamma[p2, p4]*x[1])/177 - (502*dot[l3, p3]*dot[p1, p4]*gamma[p2, p4]*x[1])/177 + (1049*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4]*x[1])/354 + (502*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4]*x[1])/177 + (15*dot[l2, l3]*dot[p2, p3]*gamma[p2, p4]*x[1])/118 + (216*dot[l2, p1]*dot[p2, p3]*gamma[p2, p4]*x[1])/59 + (230*dot[l2, p2]*dot[p2, p3]*gamma[p2, p4]*x[1])/177 + (90*dot[l2, p3]*dot[p2, p3]*gamma[p2, p4]*x[1])/59 + (190*dot[l2, p4]*dot[p2, p3]*gamma[p2, p4]*x[1])/177 - (221*dot[l3, p1]*dot[p2, p3]*gamma[p2, p4]*x[1])/354 - (221*dot[l3, p2]*dot[p2, p3]*gamma[p2, p4]*x[1])/354 - (221*dot[l3, p3]*dot[p2, p3]*gamma[p2, p4]*x[1])/354 - (985*dot[l3, p4]*dot[p2, p3]*gamma[p2, p4]*x[1])/708 - (883*dot[p1, p2]*dot[p2, p3]*gamma[p2, p4]*x[1])/708 + (7*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[1])/177 + (502*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4]*x[1])/177 - (181*dot[p2, p3]^2*gamma[p2, p4]*x[1])/236 - (30*dot[l2, l3]*dot[p2, p4]*gamma[p2, p4]*x[1])/59 + (15*dot[l2, p1]*dot[p2, p4]*gamma[p2, p4]*x[1])/59 + (15*dot[l2, p2]*dot[p2, p4]*gamma[p2, p4]*x[1])/118 - (75*dot[l3, p1]*dot[p2, p4]*gamma[p2, p4]*x[1])/118 - (75*dot[l3, p2]*dot[p2, p4]*gamma[p2, p4]*x[1])/118 - (75*dot[l3, p3]*dot[p2, p4]*gamma[p2, p4]*x[1])/118 + (45*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[1])/59 + (75*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[1])/118 + (75*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[1])/118 - (340*dot[l2, p1]*dot[l3, p1]*gamma[p3, p4]*x[1])/177 - (340*dot[l2, p2]*dot[l3, p1]*gamma[p3, p4]*x[1])/177 + (380*dot[l2, p3]*dot[l3, p1]*gamma[p3, p4]*x[1])/177 + (380*dot[l2, p4]*dot[l3, p1]*gamma[p3, p4]*x[1])/177 - (340*dot[l2, p1]*dot[l3, p2]*gamma[p3, p4]*x[1])/177 - (340*dot[l2, p2]*dot[l3, p2]*gamma[p3, p4]*x[1])/177 + (380*dot[l2, p3]*dot[l3, p2]*gamma[p3, p4]*x[1])/177 + (380*dot[l2, p4]*dot[l3, p2]*gamma[p3, p4]*x[1])/177 - (340*dot[l2, p1]*dot[l3, p3]*gamma[p3, p4]*x[1])/177 - (340*dot[l2, p2]*dot[l3, p3]*gamma[p3, p4]*x[1])/177 + (380*dot[l2, p3]*dot[l3, p3]*gamma[p3, p4]*x[1])/177 + (380*dot[l2, p4]*dot[l3, p3]*gamma[p3, p4]*x[1])/177 - (1060*dot[l2, p1]*dot[l3, p4]*gamma[p3, p4]*x[1])/177 - (1060*dot[l2, p2]*dot[l3, p4]*gamma[p3, p4]*x[1])/177 + (380*dot[l2, p3]*dot[l3, p4]*gamma[p3, p4]*x[1])/177 - (30*dot[l2, l3]*dot[p1, p2]*gamma[p3, p4]*x[1])/59 - (1631*dot[l2, p1]*dot[p1, p2]*gamma[p3, p4]*x[1])/354 - (1631*dot[l2, p2]*dot[p1, p2]*gamma[p3, p4]*x[1])/354 - (380*dot[l2, p4]*dot[p1, p2]*gamma[p3, p4]*x[1])/177 - (226*dot[l3, p1]*dot[p1, p2]*gamma[p3, p4]*x[1])/59 - (226*dot[l3, p2]*dot[p1, p2]*gamma[p3, p4]*x[1])/59 - (226*dot[l3, p3]*dot[p1, p2]*gamma[p3, p4]*x[1])/59 - (336*dot[l3, p4]*dot[p1, p2]*gamma[p3, p4]*x[1])/59 - (851*dot[p1, p2]^2*gamma[p3, p4]*x[1])/354 - (105*dot[l2, l3]*dot[p1, p3]*gamma[p3, p4]*x[1])/118 - (1175*dot[l2, p1]*dot[p1, p3]*gamma[p3, p4]*x[1])/177 - (1079*dot[l2, p2]*dot[p1, p3]*gamma[p3, p4]*x[1])/177 - (380*dot[l2, p4]*dot[p1, p3]*gamma[p3, p4]*x[1])/177 - (99*dot[l3, p1]*dot[p1, p3]*gamma[p3, p4]*x[1])/118 - (99*dot[l3, p2]*dot[p1, p3]*gamma[p3, p4]*x[1])/118 - (99*dot[l3, p3]*dot[p1, p3]*gamma[p3, p4]*x[1])/118 + (1987*dot[l3, p4]*dot[p1, p3]*gamma[p3, p4]*x[1])/708 - (175*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[1])/708 + (2581*dot[p1, p3]^2*gamma[p3, p4]*x[1])/708 - (75*dot[l2, l3]*dot[p2, p3]*gamma[p3, p4]*x[1])/118 - (291*dot[l2, p1]*dot[p2, p3]*gamma[p3, p4]*x[1])/59 - (323*dot[l2, p2]*dot[p2, p3]*gamma[p3, p4]*x[1])/59 - (380*dot[l2, p4]*dot[p2, p3]*gamma[p3, p4]*x[1])/177 - (211*dot[l3, p1]*dot[p2, p3]*gamma[p3, p4]*x[1])/354 - (211*dot[l3, p2]*dot[p2, p3]*gamma[p3, p4]*x[1])/354 - (211*dot[l3, p3]*dot[p2, p3]*gamma[p3, p4]*x[1])/354 + (157*dot[l3, p4]*dot[p2, p3]*gamma[p3, p4]*x[1])/708 - (579*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4]*x[1])/236 + (790*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[1])/177 + (193*dot[p2, p3]^2*gamma[p3, p4]*x[1])/236 + dot[l2, p1]*dot[p1, p2]*gamma[p1, p2]*x[2] - dot[l2, p2]*dot[p1, p2]*gamma[p1, p2]*x[2] + (dot[l3, p1]*dot[p1, p2]*gamma[p1, p2]*x[2])/2 + (dot[l3, p2]*dot[p1, p2]*gamma[p1, p2]*x[2])/2 + (dot[l3, p3]*dot[p1, p2]*gamma[p1, p2]*x[2])/2 + dot[l3, p4]*dot[p1, p2]*gamma[p1, p2]*x[2] - (dot[p1, p2]^2*gamma[p1, p2]*x[2])/2 - (dot[l3, p1]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 - (dot[l3, p2]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 - (dot[l3, p3]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 - (dot[l3, p4]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 + (dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[2])/2 + dot[l2, p1]*dot[p1, p4]*gamma[p1, p2]*x[2] + (dot[l3, p4]*dot[p2, p3]*gamma[p1, p2]*x[2])/2 + dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[2] + (dot[p1, p3]*dot[p2, p3]*gamma[p1, p2]*x[2])/2 + (dot[p2, p3]^2*gamma[p1, p2]*x[2])/2 - dot[l2, p2]*dot[p2, p4]*gamma[p1, p2]*x[2] + dot[l3, p1]*dot[p2, p4]*gamma[p1, p2]*x[2] + dot[l3, p2]*dot[p2, p4]*gamma[p1, p2]*x[2] + dot[l3, p3]*dot[p2, p4]*gamma[p1, p2]*x[2] + dot[l3, p4]*dot[p2, p4]*gamma[p1, p2]*x[2] - dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[2] - (dot[l3, p1]*dot[p1, p2]*gamma[p1, p3]*x[2])/2 - (dot[l3, p2]*dot[p1, p2]*gamma[p1, p3]*x[2])/2 - (dot[l3, p3]*dot[p1, p2]*gamma[p1, p3]*x[2])/2 + (dot[p1, p2]^2*gamma[p1, p3]*x[2])/2 - (dot[l3, p1]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 - (dot[l3, p2]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 - (dot[l3, p3]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 - (dot[l3, p4]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 + (dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[2])/2 - dot[l3, p1]*dot[p1, p4]*gamma[p1, p3]*x[2] - dot[l3, p2]*dot[p1, p4]*gamma[p1, p3]*x[2] - dot[l3, p3]*dot[p1, p4]*gamma[p1, p3]*x[2] - dot[l3, p4]*dot[p1, p4]*gamma[p1, p3]*x[2] + dot[l3, p1]*dot[p2, p3]*gamma[p1, p3]*x[2] + dot[l3, p2]*dot[p2, p3]*gamma[p1, p3]*x[2] + dot[l3, p3]*dot[p2, p3]*gamma[p1, p3]*x[2] + (dot[l3, p4]*dot[p2, p3]*gamma[p1, p3]*x[2])/2 - (dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[2])/2 - (dot[p2, p3]^2*gamma[p1, p3]*x[2])/2 + dot[l2, p1]*dot[p1, p2]*gamma[p1, p4]*x[2] + (dot[l3, p1]*dot[p1, p2]*gamma[p1, p4]*x[2])/2 + (dot[l3, p2]*dot[p1, p2]*gamma[p1, p4]*x[2])/2 + (dot[l3, p3]*dot[p1, p2]*gamma[p1, p4]*x[2])/2 - (dot[p1, p2]^2*gamma[p1, p4]*x[2])/2 - (dot[l3, p1]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 - (dot[l3, p2]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 - (dot[l3, p3]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 - (3*dot[l3, p4]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 - (3*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[2])/2 - dot[p1, p3]^2*gamma[p1, p4]*x[2] + dot[l2, p1]*dot[p1, p4]*gamma[p1, p4]*x[2] - (dot[l3, p4]*dot[p2, p3]*gamma[p1, p4]*x[2])/2 - dot[p1, p2]*dot[p2, p3]*gamma[p1, p4]*x[2] - (3*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[2])/2 - (dot[p2, p3]^2*gamma[p1, p4]*x[2])/2 + (dot[l3, p1]*dot[p1, p2]*gamma[p2, p3]*x[2])/2 + (dot[l3, p2]*dot[p1, p2]*gamma[p2, p3]*x[2])/2 + (dot[l3, p3]*dot[p1, p2]*gamma[p2, p3]*x[2])/2 - (dot[p1, p2]^2*gamma[p2, p3]*x[2])/2 + (dot[l3, p1]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 + (dot[l3, p2]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 + (dot[l3, p3]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 + (dot[l3, p4]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 - (dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[2])/2 + dot[l3, p1]*dot[p2, p3]*gamma[p2, p3]*x[2] + dot[l3, p2]*dot[p2, p3]*gamma[p2, p3]*x[2] + dot[l3, p3]*dot[p2, p3]*gamma[p2, p3]*x[2] + (dot[l3, p4]*dot[p2, p3]*gamma[p2, p3]*x[2])/2 - dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[2] - (dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[2])/2 - (dot[p2, p3]^2*gamma[p2, p3]*x[2])/2 + dot[l2, p2]*dot[p1, p2]*gamma[p2, p4]*x[2] - (3*dot[l3, p1]*dot[p1, p2]*gamma[p2, p4]*x[2])/2 - (3*dot[l3, p2]*dot[p1, p2]*gamma[p2, p4]*x[2])/2 - (3*dot[l3, p3]*dot[p1, p2]*gamma[p2, p4]*x[2])/2 - dot[l3, p4]*dot[p1, p2]*gamma[p2, p4]*x[2] + (3*dot[p1, p2]^2*gamma[p2, p4]*x[2])/2 - (dot[l3, p1]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 - (dot[l3, p2]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 - (dot[l3, p3]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 - (dot[l3, p4]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 + (dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[2])/2 - dot[l3, p1]*dot[p2, p3]*gamma[p2, p4]*x[2] - dot[l3, p2]*dot[p2, p3]*gamma[p2, p4]*x[2] - dot[l3, p3]*dot[p2, p3]*gamma[p2, p4]*x[2] - (dot[l3, p4]*dot[p2, p3]*gamma[p2, p4]*x[2])/2 + dot[p1, p2]*dot[p2, p3]*gamma[p2, p4]*x[2] + (dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[2])/2 + (dot[p2, p3]^2*gamma[p2, p4]*x[2])/2 + dot[l2, p2]*dot[p2, p4]*gamma[p2, p4]*x[2] - dot[l3, p1]*dot[p2, p4]*gamma[p2, p4]*x[2] - dot[l3, p2]*dot[p2, p4]*gamma[p2, p4]*x[2] - dot[l3, p3]*dot[p2, p4]*gamma[p2, p4]*x[2] + 2*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[2] + dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[2] + dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[2] - (dot[l3, p1]*dot[p1, p2]*gamma[p3, p4]*x[2])/2 - (dot[l3, p2]*dot[p1, p2]*gamma[p3, p4]*x[2])/2 - (dot[l3, p3]*dot[p1, p2]*gamma[p3, p4]*x[2])/2 - dot[l3, p4]*dot[p1, p2]*gamma[p3, p4]*x[2] - (dot[p1, p2]^2*gamma[p3, p4]*x[2])/2 - (dot[l3, p1]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 - (dot[l3, p2]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 - (dot[l3, p3]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 - (3*dot[l3, p4]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 - (3*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[2])/2 - dot[p1, p3]^2*gamma[p3, p4]*x[2] - dot[l3, p1]*dot[p2, p3]*gamma[p3, p4]*x[2] - dot[l3, p2]*dot[p2, p3]*gamma[p3, p4]*x[2] - dot[l3, p3]*dot[p2, p3]*gamma[p3, p4]*x[2] - (3*dot[l3, p4]*dot[p2, p3]*gamma[p3, p4]*x[2])/2 - dot[p1, p2]*dot[p2, p3]*gamma[p3, p4]*x[2] - (3*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[2])/2 - (dot[p2, p3]^2*gamma[p3, p4]*x[2])/2 - (395*dot[l2, p1]*dot[l3, p1]*gamma[p1, p2]*x[3])/531 + (395*dot[l2, p2]*dot[l3, p2]*gamma[p1, p2]*x[3])/531 - (140*dot[l2, p1]*dot[l3, p3]*gamma[p1, p2]*x[3])/59 + (140*dot[l2, p2]*dot[l3, p3]*gamma[p1, p2]*x[3])/59 - (110*dot[l2, p1]*dot[l3, p4]*gamma[p1, p2]*x[3])/177 + (110*dot[l2, p2]*dot[l3, p4]*gamma[p1, p2]*x[3])/177 - (11*dot[l2, l3]*dot[p1, p2]*gamma[p1, p2]*x[3])/177 - (1567*dot[l2, p1]*dot[p1, p2]*gamma[p1, p2]*x[3])/1062 - (353*dot[l2, p2]*dot[p1, p2]*gamma[p1, p2]*x[3])/354 - (1007*dot[l3, p1]*dot[p1, p2]*gamma[p1, p2]*x[3])/531 - (68*dot[l3, p2]*dot[p1, p2]*gamma[p1, p2]*x[3])/59 + (253*dot[l3, p3]*dot[p1, p2]*gamma[p1, p2]*x[3])/531 - (1001*dot[l3, p4]*dot[p1, p2]*gamma[p1, p2]*x[3])/531 - (569*dot[p1, p2]^2*gamma[p1, p2]*x[3])/354 + (157*dot[l2, l3]*dot[p1, p3]*gamma[p1, p2]*x[3])/354 - (923*dot[l2, p1]*dot[p1, p3]*gamma[p1, p2]*x[3])/1062 - (905*dot[l2, p2]*dot[p1, p3]*gamma[p1, p2]*x[3])/1062 - (7*dot[l3, p1]*dot[p1, p3]*gamma[p1, p2]*x[3])/1062 - (7*dot[l3, p2]*dot[p1, p3]*gamma[p1, p2]*x[3])/1062 - (7*dot[l3, p3]*dot[p1, p3]*gamma[p1, p2]*x[3])/1062 - (323*dot[l3, p4]*dot[p1, p3]*gamma[p1, p2]*x[3])/708 - (4061*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[3])/2124 - (955*dot[p1, p3]^2*gamma[p1, p2]*x[3])/2124 - (11*dot[l2, l3]*dot[p1, p4]*gamma[p1, p2]*x[3])/177 - (2593*dot[l2, p1]*dot[p1, p4]*gamma[p1, p2]*x[3])/1062 + (11*dot[l2, p2]*dot[p1, p4]*gamma[p1, p2]*x[3])/354 - (1150*dot[l3, p1]*dot[p1, p4]*gamma[p1, p2]*x[3])/531 - (1150*dot[l3, p2]*dot[p1, p4]*gamma[p1, p2]*x[3])/531 - (1150*dot[l3, p3]*dot[p1, p4]*gamma[p1, p2]*x[3])/531 - (770*dot[l3, p4]*dot[p1, p4]*gamma[p1, p2]*x[3])/531 + (793*dot[p1, p2]*dot[p1, p4]*gamma[p1, p2]*x[3])/1062 + (380*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2]*x[3])/531 - (179*dot[l2, l3]*dot[p2, p3]*gamma[p1, p2]*x[3])/354 - (68*dot[l2, p1]*dot[p2, p3]*gamma[p1, p2]*x[3])/177 - (65*dot[l2, p2]*dot[p2, p3]*gamma[p1, p2]*x[3])/177 + (227*dot[l3, p1]*dot[p2, p3]*gamma[p1, p2]*x[3])/1062 + (227*dot[l3, p2]*dot[p2, p3]*gamma[p1, p2]*x[3])/1062 + (227*dot[l3, p3]*dot[p2, p3]*gamma[p1, p2]*x[3])/1062 + (505*dot[l3, p4]*dot[p2, p3]*gamma[p1, p2]*x[3])/2124 - (225*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[3])/236 - (226*dot[p1, p3]*dot[p2, p3]*gamma[p1, p2]*x[3])/531 + (380*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2]*x[3])/531 + (17*dot[p2, p3]^2*gamma[p1, p2]*x[3])/708 + (11*dot[l2, l3]*dot[p2, p4]*gamma[p1, p2]*x[3])/177 - (11*dot[l2, p1]*dot[p2, p4]*gamma[p1, p2]*x[3])/354 + (2593*dot[l2, p2]*dot[p2, p4]*gamma[p1, p2]*x[3])/1062 + (11*dot[l3, p1]*dot[p2, p4]*gamma[p1, p2]*x[3])/177 + (11*dot[l3, p2]*dot[p2, p4]*gamma[p1, p2]*x[3])/177 + (11*dot[l3, p3]*dot[p2, p4]*gamma[p1, p2]*x[3])/177 - (11*dot[l3, p4]*dot[p2, p4]*gamma[p1, p2]*x[3])/354 + (1247*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[3])/531 - (11*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2]*x[3])/118 - (11*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2]*x[3])/118 + (790*dot[l2, p1]*dot[l3, p1]*gamma[p1, p3]*x[3])/531 + (65*dot[l2, p2]*dot[l3, p1]*gamma[p1, p3]*x[3])/531 + (395*dot[l2, p3]*dot[l3, p1]*gamma[p1, p3]*x[3])/531 - (865*dot[l2, p4]*dot[l3, p1]*gamma[p1, p3]*x[3])/531 + (1655*dot[l2, p1]*dot[l3, p2]*gamma[p1, p3]*x[3])/531 + (385*dot[l2, p2]*dot[l3, p2]*gamma[p1, p3]*x[3])/531 + (395*dot[l2, p3]*dot[l3, p2]*gamma[p1, p3]*x[3])/531 - (865*dot[l2, p4]*dot[l3, p2]*gamma[p1, p3]*x[3])/531 + (395*dot[l2, p1]*dot[l3, p3]*gamma[p1, p3]*x[3])/531 + (65*dot[l2, p2]*dot[l3, p3]*gamma[p1, p3]*x[3])/531 + (395*dot[l2, p3]*dot[l3, p3]*gamma[p1, p3]*x[3])/531 - (865*dot[l2, p4]*dot[l3, p3]*gamma[p1, p3]*x[3])/531 + (725*dot[l2, p1]*dot[l3, p4]*gamma[p1, p3]*x[3])/531 + (1055*dot[l2, p2]*dot[l3, p4]*gamma[p1, p3]*x[3])/531 + (395*dot[l2, p3]*dot[l3, p4]*gamma[p1, p3]*x[3])/531 - (545*dot[l2, p4]*dot[l3, p4]*gamma[p1, p3]*x[3])/531 - (29*dot[l2, l3]*dot[p1, p2]*gamma[p1, p3]*x[3])/177 + (790*dot[l2, p1]*dot[p1, p2]*gamma[p1, p3]*x[3])/531 + (1535*dot[l2, p2]*dot[p1, p2]*gamma[p1, p3]*x[3])/531 + (320*dot[l2, p4]*dot[p1, p2]*gamma[p1, p3]*x[3])/531 + (122*dot[l3, p1]*dot[p1, p2]*gamma[p1, p3]*x[3])/59 + (1418*dot[l3, p2]*dot[p1, p2]*gamma[p1, p3]*x[3])/531 + (122*dot[l3, p3]*dot[p1, p2]*gamma[p1, p3]*x[3])/59 + (1130*dot[l3, p4]*dot[p1, p2]*gamma[p1, p3]*x[3])/531 + (577*dot[p1, p2]^2*gamma[p1, p3]*x[3])/531 + (33*dot[l2, l3]*dot[p1, p3]*gamma[p1, p3]*x[3])/118 + (2323*dot[l2, p1]*dot[p1, p3]*gamma[p1, p3]*x[3])/1062 + (5429*dot[l2, p2]*dot[p1, p3]*gamma[p1, p3]*x[3])/1062 + (320*dot[l2, p4]*dot[p1, p3]*gamma[p1, p3]*x[3])/531 + (805*dot[l3, p1]*dot[p1, p3]*gamma[p1, p3]*x[3])/177 + (805*dot[l3, p2]*dot[p1, p3]*gamma[p1, p3]*x[3])/177 + (805*dot[l3, p3]*dot[p1, p3]*gamma[p1, p3]*x[3])/177 + (6169*dot[l3, p4]*dot[p1, p3]*gamma[p1, p3]*x[3])/2124 + (3535*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[3])/2124 - (3491*dot[p1, p3]^2*gamma[p1, p3]*x[3])/2124 + (22*dot[l2, l3]*dot[p1, p4]*gamma[p1, p3]*x[3])/177 + (1313*dot[l2, p1]*dot[p1, p4]*gamma[p1, p3]*x[3])/531 + (1313*dot[l2, p2]*dot[p1, p4]*gamma[p1, p3]*x[3])/531 + (11*dot[l3, p4]*dot[p1, p4]*gamma[p1, p3]*x[3])/354 + (2659*dot[p1, p2]*dot[p1, p4]*gamma[p1, p3]*x[3])/1062 + (11*dot[p1, p3]*dot[p1, p4]*gamma[p1, p3]*x[3])/354 + (33*dot[l2, l3]*dot[p2, p3]*gamma[p1, p3]*x[3])/118 + (88*dot[l2, p1]*dot[p2, p3]*gamma[p1, p3]*x[3])/177 + (769*dot[l2, p2]*dot[p2, p3]*gamma[p1, p3]*x[3])/531 + (320*dot[l2, p4]*dot[p2, p3]*gamma[p1, p3]*x[3])/531 + (223*dot[l3, p1]*dot[p2, p3]*gamma[p1, p3]*x[3])/1062 + (223*dot[l3, p2]*dot[p2, p3]*gamma[p1, p3]*x[3])/1062 + (223*dot[l3, p3]*dot[p2, p3]*gamma[p1, p3]*x[3])/1062 + (371*dot[l3, p4]*dot[p2, p3]*gamma[p1, p3]*x[3])/2124 - (277*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3]*x[3])/708 - (1783*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[3])/1062 + (11*dot[p1, p4]*dot[p2, p3]*gamma[p1, p3]*x[3])/354 - (25*dot[p2, p3]^2*gamma[p1, p3]*x[3])/708 - (395*dot[l2, p1]*dot[l3, p1]*gamma[p1, p4]*x[3])/531 - (65*dot[l2, p2]*dot[l3, p1]*gamma[p1, p4]*x[3])/531 + (865*dot[l2, p3]*dot[l3, p1]*gamma[p1, p4]*x[3])/531 - (395*dot[l2, p4]*dot[l3, p1]*gamma[p1, p4]*x[3])/531 - (395*dot[l2, p1]*dot[l3, p2]*gamma[p1, p4]*x[3])/531 - (65*dot[l2, p2]*dot[l3, p2]*gamma[p1, p4]*x[3])/531 + (865*dot[l2, p3]*dot[l3, p2]*gamma[p1, p4]*x[3])/531 - (395*dot[l2, p4]*dot[l3, p2]*gamma[p1, p4]*x[3])/531 - (395*dot[l2, p1]*dot[l3, p3]*gamma[p1, p4]*x[3])/531 - (65*dot[l2, p2]*dot[l3, p3]*gamma[p1, p4]*x[3])/531 + (865*dot[l2, p3]*dot[l3, p3]*gamma[p1, p4]*x[3])/531 - (395*dot[l2, p4]*dot[l3, p3]*gamma[p1, p4]*x[3])/531 - (395*dot[l2, p1]*dot[l3, p4]*gamma[p1, p4]*x[3])/531 + (265*dot[l2, p2]*dot[l3, p4]*gamma[p1, p4]*x[3])/531 + (2125*dot[l2, p3]*dot[l3, p4]*gamma[p1, p4]*x[3])/531 - (22*dot[l2, l3]*dot[p1, p2]*gamma[p1, p4]*x[3])/177 + (299*dot[l2, p1]*dot[p1, p2]*gamma[p1, p4]*x[3])/354 - (269*dot[l2, p2]*dot[p1, p2]*gamma[p1, p4]*x[3])/1062 + (140*dot[l2, p3]*dot[p1, p2]*gamma[p1, p4]*x[3])/59 + (395*dot[l2, p4]*dot[p1, p2]*gamma[p1, p4]*x[3])/531 - (1468*dot[l3, p1]*dot[p1, p2]*gamma[p1, p4]*x[3])/531 - (1468*dot[l3, p2]*dot[p1, p2]*gamma[p1, p4]*x[3])/531 - (1468*dot[l3, p3]*dot[p1, p2]*gamma[p1, p4]*x[3])/531 - (1381*dot[l3, p4]*dot[p1, p2]*gamma[p1, p4]*x[3])/1062 + (313*dot[p1, p2]^2*gamma[p1, p4]*x[3])/531 - (11*dot[l2, l3]*dot[p1, p3]*gamma[p1, p4]*x[3])/354 - (299*dot[l2, p1]*dot[p1, p3]*gamma[p1, p4]*x[3])/354 + (1549*dot[l2, p2]*dot[p1, p3]*gamma[p1, p4]*x[3])/1062 + (140*dot[l2, p3]*dot[p1, p3]*gamma[p1, p4]*x[3])/59 + (395*dot[l2, p4]*dot[p1, p3]*gamma[p1, p4]*x[3])/531 + (557*dot[l3, p1]*dot[p1, p3]*gamma[p1, p4]*x[3])/354 + (557*dot[l3, p2]*dot[p1, p3]*gamma[p1, p4]*x[3])/354 + (557*dot[l3, p3]*dot[p1, p3]*gamma[p1, p4]*x[3])/354 + (10315*dot[l3, p4]*dot[p1, p3]*gamma[p1, p4]*x[3])/2124 + (11861*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[3])/2124 + (6973*dot[p1, p3]^2*gamma[p1, p4]*x[3])/2124 - (22*dot[l2, l3]*dot[p1, p4]*gamma[p1, p4]*x[3])/177 + (11*dot[l2, p1]*dot[p1, p4]*gamma[p1, p4]*x[3])/354 + (11*dot[l2, p2]*dot[p1, p4]*gamma[p1, p4]*x[3])/177 - (170*dot[l3, p1]*dot[p1, p4]*gamma[p1, p4]*x[3])/59 - (170*dot[l3, p2]*dot[p1, p4]*gamma[p1, p4]*x[3])/59 - (170*dot[l3, p3]*dot[p1, p4]*gamma[p1, p4]*x[3])/59 + (521*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4]*x[3])/177 + (170*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4]*x[3])/59 - (11*dot[l2, l3]*dot[p2, p3]*gamma[p1, p4]*x[3])/118 + (175*dot[l2, p2]*dot[p2, p3]*gamma[p1, p4]*x[3])/531 + (140*dot[l2, p3]*dot[p2, p3]*gamma[p1, p4]*x[3])/59 + (395*dot[l2, p4]*dot[p2, p3]*gamma[p1, p4]*x[3])/531 - (343*dot[l3, p1]*dot[p2, p3]*gamma[p1, p4]*x[3])/1062 - (343*dot[l3, p2]*dot[p2, p3]*gamma[p1, p4]*x[3])/1062 - (343*dot[l3, p3]*dot[p2, p3]*gamma[p1, p4]*x[3])/1062 - (223*dot[l3, p4]*dot[p2, p3]*gamma[p1, p4]*x[3])/708 + (2507*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4]*x[3])/2124 + (1165*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[3])/354 + (170*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4]*x[3])/59 + (17*dot[p2, p3]^2*gamma[p1, p4]*x[3])/2124 - (44*dot[l2, l3]*dot[p2, p4]*gamma[p1, p4]*x[3])/177 + (11*dot[l2, p1]*dot[p2, p4]*gamma[p1, p4]*x[3])/354 + (11*dot[l2, p2]*dot[p2, p4]*gamma[p1, p4]*x[3])/354 - (217*dot[l3, p1]*dot[p2, p4]*gamma[p1, p4]*x[3])/531 - (217*dot[l3, p2]*dot[p2, p4]*gamma[p1, p4]*x[3])/531 - (217*dot[l3, p3]*dot[p2, p4]*gamma[p1, p4]*x[3])/531 + (467*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4]*x[3])/1062 + (217*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4]*x[3])/531 + (217*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4]*x[3])/531 + (385*dot[l2, p1]*dot[l3, p1]*gamma[p2, p3]*x[3])/531 + (1655*dot[l2, p2]*dot[l3, p1]*gamma[p2, p3]*x[3])/531 + (395*dot[l2, p3]*dot[l3, p1]*gamma[p2, p3]*x[3])/531 - (865*dot[l2, p4]*dot[l3, p1]*gamma[p2, p3]*x[3])/531 + (65*dot[l2, p1]*dot[l3, p2]*gamma[p2, p3]*x[3])/531 + (790*dot[l2, p2]*dot[l3, p2]*gamma[p2, p3]*x[3])/531 + (395*dot[l2, p3]*dot[l3, p2]*gamma[p2, p3]*x[3])/531 - (865*dot[l2, p4]*dot[l3, p2]*gamma[p2, p3]*x[3])/531 + (65*dot[l2, p1]*dot[l3, p3]*gamma[p2, p3]*x[3])/531 + (395*dot[l2, p2]*dot[l3, p3]*gamma[p2, p3]*x[3])/531 + (395*dot[l2, p3]*dot[l3, p3]*gamma[p2, p3]*x[3])/531 - (865*dot[l2, p4]*dot[l3, p3]*gamma[p2, p3]*x[3])/531 + (1055*dot[l2, p1]*dot[l3, p4]*gamma[p2, p3]*x[3])/531 + (725*dot[l2, p2]*dot[l3, p4]*gamma[p2, p3]*x[3])/531 + (395*dot[l2, p3]*dot[l3, p4]*gamma[p2, p3]*x[3])/531 - (545*dot[l2, p4]*dot[l3, p4]*gamma[p2, p3]*x[3])/531 - (29*dot[l2, l3]*dot[p1, p2]*gamma[p2, p3]*x[3])/177 + (1535*dot[l2, p1]*dot[p1, p2]*gamma[p2, p3]*x[3])/531 + (790*dot[l2, p2]*dot[p1, p2]*gamma[p2, p3]*x[3])/531 + (320*dot[l2, p4]*dot[p1, p2]*gamma[p2, p3]*x[3])/531 + (775*dot[l3, p1]*dot[p1, p2]*gamma[p2, p3]*x[3])/177 + (1460*dot[l3, p2]*dot[p1, p2]*gamma[p2, p3]*x[3])/531 + (355*dot[l3, p3]*dot[p1, p2]*gamma[p2, p3]*x[3])/177 + (1153*dot[l3, p4]*dot[p1, p2]*gamma[p2, p3]*x[3])/354 + (2249*dot[p1, p2]^2*gamma[p2, p3]*x[3])/1062 + (121*dot[l2, l3]*dot[p1, p3]*gamma[p2, p3]*x[3])/354 + (2851*dot[l2, p1]*dot[p1, p3]*gamma[p2, p3]*x[3])/1062 + (1841*dot[l2, p2]*dot[p1, p3]*gamma[p2, p3]*x[3])/1062 + (320*dot[l2, p4]*dot[p1, p3]*gamma[p2, p3]*x[3])/531 + (4561*dot[l3, p1]*dot[p1, p3]*gamma[p2, p3]*x[3])/1062 + (4561*dot[l3, p2]*dot[p1, p3]*gamma[p2, p3]*x[3])/1062 + (4561*dot[l3, p3]*dot[p1, p3]*gamma[p2, p3]*x[3])/1062 + (1855*dot[l3, p4]*dot[p1, p3]*gamma[p2, p3]*x[3])/708 + (1463*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[3])/2124 - (3557*dot[p1, p3]^2*gamma[p2, p3]*x[3])/2124 + (77*dot[l2, l3]*dot[p2, p3]*gamma[p2, p3]*x[3])/354 + (686*dot[l2, p1]*dot[p2, p3]*gamma[p2, p3]*x[3])/177 + (505*dot[l2, p2]*dot[p2, p3]*gamma[p2, p3]*x[3])/531 + (320*dot[l2, p4]*dot[p2, p3]*gamma[p2, p3]*x[3])/531 - (79*dot[l3, p1]*dot[p2, p3]*gamma[p2, p3]*x[3])/1062 - (79*dot[l3, p2]*dot[p2, p3]*gamma[p2, p3]*x[3])/1062 - (79*dot[l3, p3]*dot[p2, p3]*gamma[p2, p3]*x[3])/1062 - (167*dot[l3, p4]*dot[p2, p3]*gamma[p2, p3]*x[3])/2124 + (3349*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[3])/2124 - (1783*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[3])/1062 - (dot[p2, p3]^2*gamma[p2, p3]*x[3])/236 - (65*dot[l2, p1]*dot[l3, p1]*gamma[p2, p4]*x[3])/531 - (395*dot[l2, p2]*dot[l3, p1]*gamma[p2, p4]*x[3])/531 + (865*dot[l2, p3]*dot[l3, p1]*gamma[p2, p4]*x[3])/531 - (395*dot[l2, p4]*dot[l3, p1]*gamma[p2, p4]*x[3])/531 - (65*dot[l2, p1]*dot[l3, p2]*gamma[p2, p4]*x[3])/531 - (395*dot[l2, p2]*dot[l3, p2]*gamma[p2, p4]*x[3])/531 + (865*dot[l2, p3]*dot[l3, p2]*gamma[p2, p4]*x[3])/531 - (395*dot[l2, p4]*dot[l3, p2]*gamma[p2, p4]*x[3])/531 - (65*dot[l2, p1]*dot[l3, p3]*gamma[p2, p4]*x[3])/531 - (395*dot[l2, p2]*dot[l3, p3]*gamma[p2, p4]*x[3])/531 + (865*dot[l2, p3]*dot[l3, p3]*gamma[p2, p4]*x[3])/531 - (395*dot[l2, p4]*dot[l3, p3]*gamma[p2, p4]*x[3])/531 + (265*dot[l2, p1]*dot[l3, p4]*gamma[p2, p4]*x[3])/531 - (395*dot[l2, p2]*dot[l3, p4]*gamma[p2, p4]*x[3])/531 + (2125*dot[l2, p3]*dot[l3, p4]*gamma[p2, p4]*x[3])/531 + (2357*dot[l2, p1]*dot[p1, p2]*gamma[p2, p4]*x[3])/1062 + (3523*dot[l2, p2]*dot[p1, p2]*gamma[p2, p4]*x[3])/1062 + (140*dot[l2, p3]*dot[p1, p2]*gamma[p2, p4]*x[3])/59 + (395*dot[l2, p4]*dot[p1, p2]*gamma[p2, p4]*x[3])/531 + (193*dot[l3, p1]*dot[p1, p2]*gamma[p2, p4]*x[3])/177 + (193*dot[l3, p2]*dot[p1, p2]*gamma[p2, p4]*x[3])/177 + (193*dot[l3, p3]*dot[p1, p2]*gamma[p2, p4]*x[3])/177 + (175*dot[l3, p4]*dot[p1, p2]*gamma[p2, p4]*x[3])/177 + (3415*dot[p1, p2]^2*gamma[p2, p4]*x[3])/1062 - (11*dot[l2, l3]*dot[p1, p3]*gamma[p2, p4]*x[3])/354 + (1663*dot[l2, p1]*dot[p1, p3]*gamma[p2, p4]*x[3])/1062 + (1313*dot[l2, p2]*dot[p1, p3]*gamma[p2, p4]*x[3])/1062 + (140*dot[l2, p3]*dot[p1, p3]*gamma[p2, p4]*x[3])/59 + (395*dot[l2, p4]*dot[p1, p3]*gamma[p2, p4]*x[3])/531 + (557*dot[l3, p1]*dot[p1, p3]*gamma[p2, p4]*x[3])/354 + (557*dot[l3, p2]*dot[p1, p3]*gamma[p2, p4]*x[3])/354 + (557*dot[l3, p3]*dot[p1, p3]*gamma[p2, p4]*x[3])/354 + (9173*dot[l3, p4]*dot[p1, p3]*gamma[p2, p4]*x[3])/2124 + (2747*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[3])/708 + (5831*dot[p1, p3]^2*gamma[p2, p4]*x[3])/2124 - (44*dot[l2, l3]*dot[p1, p4]*gamma[p2, p4]*x[3])/177 + (11*dot[l2, p1]*dot[p1, p4]*gamma[p2, p4]*x[3])/354 + (11*dot[l2, p2]*dot[p1, p4]*gamma[p2, p4]*x[3])/354 - (1379*dot[l3, p1]*dot[p1, p4]*gamma[p2, p4]*x[3])/531 - (1379*dot[l3, p2]*dot[p1, p4]*gamma[p2, p4]*x[3])/531 - (1379*dot[l3, p3]*dot[p1, p4]*gamma[p2, p4]*x[3])/531 + (2791*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4]*x[3])/1062 + (1379*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4]*x[3])/531 + (11*dot[l2, l3]*dot[p2, p3]*gamma[p2, p4]*x[3])/354 + (159*dot[l2, p1]*dot[p2, p3]*gamma[p2, p4]*x[3])/59 + (208*dot[l2, p2]*dot[p2, p3]*gamma[p2, p4]*x[3])/531 + (140*dot[l2, p3]*dot[p2, p3]*gamma[p2, p4]*x[3])/59 + (395*dot[l2, p4]*dot[p2, p3]*gamma[p2, p4]*x[3])/531 - (343*dot[l3, p1]*dot[p2, p3]*gamma[p2, p4]*x[3])/1062 - (343*dot[l3, p2]*dot[p2, p3]*gamma[p2, p4]*x[3])/1062 - (343*dot[l3, p3]*dot[p2, p3]*gamma[p2, p4]*x[3])/1062 - (1745*dot[l3, p4]*dot[p2, p3]*gamma[p2, p4]*x[3])/2124 - (443*dot[p1, p2]*dot[p2, p3]*gamma[p2, p4]*x[3])/2124 + (1193*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[3])/531 + (1379*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4]*x[3])/531 - (353*dot[p2, p3]^2*gamma[p2, p4]*x[3])/708 - (22*dot[l2, l3]*dot[p2, p4]*gamma[p2, p4]*x[3])/177 + (11*dot[l2, p1]*dot[p2, p4]*gamma[p2, p4]*x[3])/177 + (11*dot[l2, p2]*dot[p2, p4]*gamma[p2, p4]*x[3])/354 - (55*dot[l3, p1]*dot[p2, p4]*gamma[p2, p4]*x[3])/354 - (55*dot[l3, p2]*dot[p2, p4]*gamma[p2, p4]*x[3])/354 - (55*dot[l3, p3]*dot[p2, p4]*gamma[p2, p4]*x[3])/354 + (11*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[3])/59 + (55*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[3])/354 + (55*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[3])/354 - (800*dot[l2, p1]*dot[l3, p1]*gamma[p3, p4]*x[3])/531 - (800*dot[l2, p2]*dot[l3, p1]*gamma[p3, p4]*x[3])/531 + (790*dot[l2, p3]*dot[l3, p1]*gamma[p3, p4]*x[3])/531 + (790*dot[l2, p4]*dot[l3, p1]*gamma[p3, p4]*x[3])/531 - (800*dot[l2, p1]*dot[l3, p2]*gamma[p3, p4]*x[3])/531 - (800*dot[l2, p2]*dot[l3, p2]*gamma[p3, p4]*x[3])/531 + (790*dot[l2, p3]*dot[l3, p2]*gamma[p3, p4]*x[3])/531 + (790*dot[l2, p4]*dot[l3, p2]*gamma[p3, p4]*x[3])/531 - (800*dot[l2, p1]*dot[l3, p3]*gamma[p3, p4]*x[3])/531 - (800*dot[l2, p2]*dot[l3, p3]*gamma[p3, p4]*x[3])/531 + (790*dot[l2, p3]*dot[l3, p3]*gamma[p3, p4]*x[3])/531 + (790*dot[l2, p4]*dot[l3, p3]*gamma[p3, p4]*x[3])/531 - (2390*dot[l2, p1]*dot[l3, p4]*gamma[p3, p4]*x[3])/531 - (2390*dot[l2, p2]*dot[l3, p4]*gamma[p3, p4]*x[3])/531 + (790*dot[l2, p3]*dot[l3, p4]*gamma[p3, p4]*x[3])/531 - (22*dot[l2, l3]*dot[p1, p2]*gamma[p3, p4]*x[3])/177 - (2075*dot[l2, p1]*dot[p1, p2]*gamma[p3, p4]*x[3])/531 - (2075*dot[l2, p2]*dot[p1, p2]*gamma[p3, p4]*x[3])/531 - (790*dot[l2, p4]*dot[p1, p2]*gamma[p3, p4]*x[3])/531 - (622*dot[l3, p1]*dot[p1, p2]*gamma[p3, p4]*x[3])/177 - (622*dot[l3, p2]*dot[p1, p2]*gamma[p3, p4]*x[3])/177 - (622*dot[l3, p3]*dot[p1, p2]*gamma[p3, p4]*x[3])/177 - (326*dot[l3, p4]*dot[p1, p2]*gamma[p3, p4]*x[3])/59 - (1553*dot[p1, p2]^2*gamma[p3, p4]*x[3])/531 - (77*dot[l2, l3]*dot[p1, p3]*gamma[p3, p4]*x[3])/354 - (4811*dot[l2, p1]*dot[p1, p3]*gamma[p3, p4]*x[3])/1062 - (6629*dot[l2, p2]*dot[p1, p3]*gamma[p3, p4]*x[3])/1062 - (790*dot[l2, p4]*dot[p1, p3]*gamma[p3, p4]*x[3])/531 - (875*dot[l3, p1]*dot[p1, p3]*gamma[p3, p4]*x[3])/354 - (875*dot[l3, p2]*dot[p1, p3]*gamma[p3, p4]*x[3])/354 - (875*dot[l3, p3]*dot[p1, p3]*gamma[p3, p4]*x[3])/354 - (1957*dot[l3, p4]*dot[p1, p3]*gamma[p3, p4]*x[3])/2124 - (7877*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[3])/2124 + (3293*dot[p1, p3]^2*gamma[p3, p4]*x[3])/2124 - (55*dot[l2, l3]*dot[p2, p3]*gamma[p3, p4]*x[3])/354 - (886*dot[l2, p1]*dot[p2, p3]*gamma[p3, p4]*x[3])/177 - (583*dot[l2, p2]*dot[p2, p3]*gamma[p3, p4]*x[3])/177 - (790*dot[l2, p4]*dot[p2, p3]*gamma[p3, p4]*x[3])/531 - (611*dot[l3, p1]*dot[p2, p3]*gamma[p3, p4]*x[3])/1062 - (611*dot[l3, p2]*dot[p2, p3]*gamma[p3, p4]*x[3])/1062 - (611*dot[l3, p3]*dot[p2, p3]*gamma[p3, p4]*x[3])/1062 - (1411*dot[l3, p4]*dot[p2, p3]*gamma[p3, p4]*x[3])/2124 - (1699*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4]*x[3])/708 + (776*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[3])/531 - (21*dot[p2, p3]^2*gamma[p3, p4]*x[3])/236 + (184*dot[l2, p1]*dot[l3, p1]*gamma[p1, p2]*x[4])/177 - (184*dot[l2, p2]*dot[l3, p2]*gamma[p1, p2]*x[4])/177 + (230*dot[l2, p1]*dot[l3, p3]*gamma[p1, p2]*x[4])/59 - (230*dot[l2, p2]*dot[l3, p3]*gamma[p1, p2]*x[4])/59 - (10*dot[l2, p1]*dot[l3, p4]*gamma[p1, p2]*x[4])/59 + (10*dot[l2, p2]*dot[l3, p4]*gamma[p1, p2]*x[4])/59 - (dot[l2, l3]*dot[p1, p2]*gamma[p1, p2]*x[4])/59 + (382*dot[l2, p1]*dot[p1, p2]*gamma[p1, p2]*x[4])/177 + (51*dot[l2, p2]*dot[p1, p2]*gamma[p1, p2]*x[4])/59 + (1367*dot[l3, p1]*dot[p1, p2]*gamma[p1, p2]*x[4])/354 + (333*dot[l3, p2]*dot[p1, p2]*gamma[p1, p2]*x[4])/118 - (13*dot[l3, p3]*dot[p1, p2]*gamma[p1, p2]*x[4])/354 + (853*dot[l3, p4]*dot[p1, p2]*gamma[p1, p2]*x[4])/177 + (195*dot[p1, p2]^2*gamma[p1, p2]*x[4])/118 - (93*dot[l2, l3]*dot[p1, p3]*gamma[p1, p2]*x[4])/118 + (245*dot[l2, p1]*dot[p1, p3]*gamma[p1, p2]*x[4])/177 + (733*dot[l2, p2]*dot[p1, p3]*gamma[p1, p2]*x[4])/354 + (53*dot[l3, p1]*dot[p1, p3]*gamma[p1, p2]*x[4])/354 + (53*dot[l3, p2]*dot[p1, p3]*gamma[p1, p2]*x[4])/354 + (53*dot[l3, p3]*dot[p1, p3]*gamma[p1, p2]*x[4])/354 + (153*dot[l3, p4]*dot[p1, p3]*gamma[p1, p2]*x[4])/236 + (2377*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[4])/708 + (353*dot[p1, p3]^2*gamma[p1, p2]*x[4])/708 - (dot[l2, l3]*dot[p1, p4]*gamma[p1, p2]*x[4])/59 + (1427*dot[l2, p1]*dot[p1, p4]*gamma[p1, p2]*x[4])/354 + (dot[l2, p2]*dot[p1, p4]*gamma[p1, p2]*x[4])/118 + (287*dot[l3, p1]*dot[p1, p4]*gamma[p1, p2]*x[4])/177 + (287*dot[l3, p2]*dot[p1, p4]*gamma[p1, p2]*x[4])/177 + (287*dot[l3, p3]*dot[p1, p4]*gamma[p1, p2]*x[4])/177 + (166*dot[l3, p4]*dot[p1, p4]*gamma[p1, p2]*x[4])/177 - (239*dot[p1, p2]*dot[p1, p4]*gamma[p1, p2]*x[4])/354 - (121*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2]*x[4])/177 + (91*dot[l2, l3]*dot[p2, p3]*gamma[p1, p2]*x[4])/118 - (33*dot[l2, p1]*dot[p2, p3]*gamma[p1, p2]*x[4])/59 + (15*dot[l2, p2]*dot[p2, p3]*gamma[p1, p2]*x[4])/118 + (190*dot[l3, p1]*dot[p2, p3]*gamma[p1, p2]*x[4])/177 + (190*dot[l3, p2]*dot[p2, p3]*gamma[p1, p2]*x[4])/177 + (190*dot[l3, p3]*dot[p2, p3]*gamma[p1, p2]*x[4])/177 + (829*dot[l3, p4]*dot[p2, p3]*gamma[p1, p2]*x[4])/708 + (239*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[4])/236 + (211*dot[p1, p3]*dot[p2, p3]*gamma[p1, p2]*x[4])/354 - (121*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2]*x[4])/177 + (23*dot[p2, p3]^2*gamma[p1, p2]*x[4])/236 + (dot[l2, l3]*dot[p2, p4]*gamma[p1, p2]*x[4])/59 - (dot[l2, p1]*dot[p2, p4]*gamma[p1, p2]*x[4])/118 - (1427*dot[l2, p2]*dot[p2, p4]*gamma[p1, p2]*x[4])/354 + (60*dot[l3, p1]*dot[p2, p4]*gamma[p1, p2]*x[4])/59 + (60*dot[l3, p2]*dot[p2, p4]*gamma[p1, p2]*x[4])/59 + (60*dot[l3, p3]*dot[p2, p4]*gamma[p1, p2]*x[4])/59 + (117*dot[l3, p4]*dot[p2, p4]*gamma[p1, p2]*x[4])/118 - (718*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[4])/177 - (3*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2]*x[4])/118 - (3*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2]*x[4])/118 - (368*dot[l2, p1]*dot[l3, p1]*gamma[p1, p3]*x[4])/177 - (214*dot[l2, p2]*dot[l3, p1]*gamma[p1, p3]*x[4])/177 - (184*dot[l2, p3]*dot[l3, p1]*gamma[p1, p3]*x[4])/177 + (506*dot[l2, p4]*dot[l3, p1]*gamma[p1, p3]*x[4])/177 - (874*dot[l2, p1]*dot[l3, p2]*gamma[p1, p3]*x[4])/177 - (260*dot[l2, p2]*dot[l3, p2]*gamma[p1, p3]*x[4])/177 - (184*dot[l2, p3]*dot[l3, p2]*gamma[p1, p3]*x[4])/177 + (506*dot[l2, p4]*dot[l3, p2]*gamma[p1, p3]*x[4])/177 - (184*dot[l2, p1]*dot[l3, p3]*gamma[p1, p3]*x[4])/177 - (214*dot[l2, p2]*dot[l3, p3]*gamma[p1, p3]*x[4])/177 - (184*dot[l2, p3]*dot[l3, p3]*gamma[p1, p3]*x[4])/177 + (506*dot[l2, p4]*dot[l3, p3]*gamma[p1, p3]*x[4])/177 - (154*dot[l2, p1]*dot[l3, p4]*gamma[p1, p3]*x[4])/177 - (124*dot[l2, p2]*dot[l3, p4]*gamma[p1, p3]*x[4])/177 - (184*dot[l2, p3]*dot[l3, p4]*gamma[p1, p3]*x[4])/177 + (460*dot[l2, p4]*dot[l3, p4]*gamma[p1, p3]*x[4])/177 + (51*dot[l2, l3]*dot[p1, p2]*gamma[p1, p3]*x[4])/59 - (205*dot[l2, p1]*dot[p1, p2]*gamma[p1, p3]*x[4])/354 - (563*dot[l2, p2]*dot[p1, p2]*gamma[p1, p3]*x[4])/354 - (46*dot[l2, p4]*dot[p1, p2]*gamma[p1, p3]*x[4])/177 - (443*dot[l3, p1]*dot[p1, p2]*gamma[p1, p3]*x[4])/118 - (1421*dot[l3, p2]*dot[p1, p2]*gamma[p1, p3]*x[4])/354 - (443*dot[l3, p3]*dot[p1, p2]*gamma[p1, p3]*x[4])/118 - (262*dot[l3, p4]*dot[p1, p2]*gamma[p1, p3]*x[4])/177 + (31*dot[p1, p2]^2*gamma[p1, p3]*x[4])/177 + (9*dot[l2, l3]*dot[p1, p3]*gamma[p1, p3]*x[4])/118 - (58*dot[l2, p1]*dot[p1, p3]*gamma[p1, p3]*x[4])/177 - (1609*dot[l2, p2]*dot[p1, p3]*gamma[p1, p3]*x[4])/354 - (46*dot[l2, p4]*dot[p1, p3]*gamma[p1, p3]*x[4])/177 - (372*dot[l3, p1]*dot[p1, p3]*gamma[p1, p3]*x[4])/59 - (372*dot[l3, p2]*dot[p1, p3]*gamma[p1, p3]*x[4])/59 - (372*dot[l3, p3]*dot[p1, p3]*gamma[p1, p3]*x[4])/59 - (3419*dot[l3, p4]*dot[p1, p3]*gamma[p1, p3]*x[4])/708 - (923*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[4])/708 + (1045*dot[p1, p3]^2*gamma[p1, p3]*x[4])/708 + (2*dot[l2, l3]*dot[p1, p4]*gamma[p1, p3]*x[4])/59 - (535*dot[l2, p1]*dot[p1, p4]*gamma[p1, p3]*x[4])/177 - (535*dot[l2, p2]*dot[p1, p4]*gamma[p1, p3]*x[4])/177 - dot[l3, p1]*dot[p1, p4]*gamma[p1, p3]*x[4] - dot[l3, p2]*dot[p1, p4]*gamma[p1, p3]*x[4] - dot[l3, p3]*dot[p1, p4]*gamma[p1, p3]*x[4] - (117*dot[l3, p4]*dot[p1, p4]*gamma[p1, p3]*x[4])/118 - (1067*dot[p1, p2]*dot[p1, p4]*gamma[p1, p3]*x[4])/354 + (dot[p1, p3]*dot[p1, p4]*gamma[p1, p3]*x[4])/118 + (9*dot[l2, l3]*dot[p2, p3]*gamma[p1, p3]*x[4])/118 + (8*dot[l2, p1]*dot[p2, p3]*gamma[p1, p3]*x[4])/59 + (113*dot[l2, p2]*dot[p2, p3]*gamma[p1, p3]*x[4])/354 - (46*dot[l2, p4]*dot[p2, p3]*gamma[p1, p3]*x[4])/177 + (281*dot[l3, p1]*dot[p2, p3]*gamma[p1, p3]*x[4])/177 + (281*dot[l3, p2]*dot[p2, p3]*gamma[p1, p3]*x[4])/177 + (281*dot[l3, p3]*dot[p2, p3]*gamma[p1, p3]*x[4])/177 + (731*dot[l3, p4]*dot[p2, p3]*gamma[p1, p3]*x[4])/708 + (361*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3]*x[4])/236 + (163*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[4])/177 + (dot[p1, p4]*dot[p2, p3]*gamma[p1, p3]*x[4])/118 - (131*dot[p2, p3]^2*gamma[p1, p3]*x[4])/236 + (184*dot[l2, p1]*dot[l3, p1]*gamma[p1, p4]*x[4])/177 + (214*dot[l2, p2]*dot[l3, p1]*gamma[p1, p4]*x[4])/177 - (506*dot[l2, p3]*dot[l3, p1]*gamma[p1, p4]*x[4])/177 + (184*dot[l2, p4]*dot[l3, p1]*gamma[p1, p4]*x[4])/177 + (184*dot[l2, p1]*dot[l3, p2]*gamma[p1, p4]*x[4])/177 + (214*dot[l2, p2]*dot[l3, p2]*gamma[p1, p4]*x[4])/177 - (506*dot[l2, p3]*dot[l3, p2]*gamma[p1, p4]*x[4])/177 + (184*dot[l2, p4]*dot[l3, p2]*gamma[p1, p4]*x[4])/177 + (184*dot[l2, p1]*dot[l3, p3]*gamma[p1, p4]*x[4])/177 + (214*dot[l2, p2]*dot[l3, p3]*gamma[p1, p4]*x[4])/177 - (506*dot[l2, p3]*dot[l3, p3]*gamma[p1, p4]*x[4])/177 + (184*dot[l2, p4]*dot[l3, p3]*gamma[p1, p4]*x[4])/177 + (184*dot[l2, p1]*dot[l3, p4]*gamma[p1, p4]*x[4])/177 + (244*dot[l2, p2]*dot[l3, p4]*gamma[p1, p4]*x[4])/177 - (1196*dot[l2, p3]*dot[l3, p4]*gamma[p1, p4]*x[4])/177 - (2*dot[l2, l3]*dot[p1, p2]*gamma[p1, p4]*x[4])/59 - (91*dot[l2, p1]*dot[p1, p2]*gamma[p1, p4]*x[4])/59 + (146*dot[l2, p2]*dot[p1, p2]*gamma[p1, p4]*x[4])/177 - (230*dot[l2, p3]*dot[p1, p2]*gamma[p1, p4]*x[4])/59 - (184*dot[l2, p4]*dot[p1, p2]*gamma[p1, p4]*x[4])/177 + (1369*dot[l3, p1]*dot[p1, p2]*gamma[p1, p4]*x[4])/354 + (1369*dot[l3, p2]*dot[p1, p2]*gamma[p1, p4]*x[4])/354 + (1369*dot[l3, p3]*dot[p1, p2]*gamma[p1, p4]*x[4])/354 + (1151*dot[l3, p4]*dot[p1, p2]*gamma[p1, p4]*x[4])/354 + (7*dot[p1, p2]^2*gamma[p1, p4]*x[4])/177 - (dot[l2, l3]*dot[p1, p3]*gamma[p1, p4]*x[4])/118 + (150*dot[l2, p1]*dot[p1, p3]*gamma[p1, p4]*x[4])/59 - (653*dot[l2, p2]*dot[p1, p3]*gamma[p1, p4]*x[4])/354 - (230*dot[l2, p3]*dot[p1, p3]*gamma[p1, p4]*x[4])/59 - (184*dot[l2, p4]*dot[p1, p3]*gamma[p1, p4]*x[4])/177 - (475*dot[l3, p1]*dot[p1, p3]*gamma[p1, p4]*x[4])/118 - (475*dot[l3, p2]*dot[p1, p3]*gamma[p1, p4]*x[4])/118 - (475*dot[l3, p3]*dot[p1, p3]*gamma[p1, p4]*x[4])/118 - (6389*dot[l3, p4]*dot[p1, p3]*gamma[p1, p4]*x[4])/708 - (5401*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[4])/708 - (3539*dot[p1, p3]^2*gamma[p1, p4]*x[4])/708 - (2*dot[l2, l3]*dot[p1, p4]*gamma[p1, p4]*x[4])/59 + (119*dot[l2, p1]*dot[p1, p4]*gamma[p1, p4]*x[4])/118 + (dot[l2, p2]*dot[p1, p4]*gamma[p1, p4]*x[4])/59 + (136*dot[l3, p1]*dot[p1, p4]*gamma[p1, p4]*x[4])/59 + (136*dot[l3, p2]*dot[p1, p4]*gamma[p1, p4]*x[4])/59 + (136*dot[l3, p3]*dot[p1, p4]*gamma[p1, p4]*x[4])/59 - (135*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4]*x[4])/59 - (136*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4]*x[4])/59 - (3*dot[l2, l3]*dot[p2, p3]*gamma[p1, p4]*x[4])/118 + (5*dot[l2, p2]*dot[p2, p3]*gamma[p1, p4]*x[4])/354 - (230*dot[l2, p3]*dot[p2, p3]*gamma[p1, p4]*x[4])/59 - (184*dot[l2, p4]*dot[p2, p3]*gamma[p1, p4]*x[4])/177 - (29*dot[l3, p1]*dot[p2, p3]*gamma[p1, p4]*x[4])/177 - (29*dot[l3, p2]*dot[p2, p3]*gamma[p1, p4]*x[4])/177 - (29*dot[l3, p3]*dot[p2, p3]*gamma[p1, p4]*x[4])/177 - (31*dot[l3, p4]*dot[p2, p3]*gamma[p1, p4]*x[4])/236 - (523*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4]*x[4])/708 - (293*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[4])/59 - (136*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4]*x[4])/59 + (23*dot[p2, p3]^2*gamma[p1, p4]*x[4])/708 - (4*dot[l2, l3]*dot[p2, p4]*gamma[p1, p4]*x[4])/59 + (dot[l2, p1]*dot[p2, p4]*gamma[p1, p4]*x[4])/118 + (dot[l2, p2]*dot[p2, p4]*gamma[p1, p4]*x[4])/118 - (127*dot[l3, p1]*dot[p2, p4]*gamma[p1, p4]*x[4])/177 - (127*dot[l3, p2]*dot[p2, p4]*gamma[p1, p4]*x[4])/177 - (127*dot[l3, p3]*dot[p2, p4]*gamma[p1, p4]*x[4])/177 + (257*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4]*x[4])/354 + (127*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4]*x[4])/177 + (127*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4]*x[4])/177 - (260*dot[l2, p1]*dot[l3, p1]*gamma[p2, p3]*x[4])/177 - (874*dot[l2, p2]*dot[l3, p1]*gamma[p2, p3]*x[4])/177 - (184*dot[l2, p3]*dot[l3, p1]*gamma[p2, p3]*x[4])/177 + (506*dot[l2, p4]*dot[l3, p1]*gamma[p2, p3]*x[4])/177 - (214*dot[l2, p1]*dot[l3, p2]*gamma[p2, p3]*x[4])/177 - (368*dot[l2, p2]*dot[l3, p2]*gamma[p2, p3]*x[4])/177 - (184*dot[l2, p3]*dot[l3, p2]*gamma[p2, p3]*x[4])/177 + (506*dot[l2, p4]*dot[l3, p2]*gamma[p2, p3]*x[4])/177 - (214*dot[l2, p1]*dot[l3, p3]*gamma[p2, p3]*x[4])/177 - (184*dot[l2, p2]*dot[l3, p3]*gamma[p2, p3]*x[4])/177 - (184*dot[l2, p3]*dot[l3, p3]*gamma[p2, p3]*x[4])/177 + (506*dot[l2, p4]*dot[l3, p3]*gamma[p2, p3]*x[4])/177 - (124*dot[l2, p1]*dot[l3, p4]*gamma[p2, p3]*x[4])/177 - (154*dot[l2, p2]*dot[l3, p4]*gamma[p2, p3]*x[4])/177 - (184*dot[l2, p3]*dot[l3, p4]*gamma[p2, p3]*x[4])/177 + (460*dot[l2, p4]*dot[l3, p4]*gamma[p2, p3]*x[4])/177 + (51*dot[l2, l3]*dot[p1, p2]*gamma[p2, p3]*x[4])/59 - (563*dot[l2, p1]*dot[p1, p2]*gamma[p2, p3]*x[4])/354 - (205*dot[l2, p2]*dot[p1, p2]*gamma[p2, p3]*x[4])/354 - (46*dot[l2, p4]*dot[p1, p2]*gamma[p2, p3]*x[4])/177 - (905*dot[l3, p1]*dot[p1, p2]*gamma[p2, p3]*x[4])/118 - (1703*dot[l3, p2]*dot[p1, p2]*gamma[p2, p3]*x[4])/354 - (445*dot[l3, p3]*dot[p1, p2]*gamma[p2, p3]*x[4])/118 - (571*dot[l3, p4]*dot[p1, p2]*gamma[p2, p3]*x[4])/118 - (643*dot[p1, p2]^2*gamma[p2, p3]*x[4])/354 + (11*dot[l2, l3]*dot[p1, p3]*gamma[p2, p3]*x[4])/118 - (211*dot[l2, p1]*dot[p1, p3]*gamma[p2, p3]*x[4])/177 - (487*dot[l2, p2]*dot[p1, p3]*gamma[p2, p3]*x[4])/354 - (46*dot[l2, p4]*dot[p1, p3]*gamma[p2, p3]*x[4])/177 - (2117*dot[l3, p1]*dot[p1, p3]*gamma[p2, p3]*x[4])/354 - (2117*dot[l3, p2]*dot[p1, p3]*gamma[p2, p3]*x[4])/354 - (2117*dot[l3, p3]*dot[p1, p3]*gamma[p2, p3]*x[4])/354 - (1065*dot[l3, p4]*dot[p1, p3]*gamma[p2, p3]*x[4])/236 - (811*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[4])/708 + (1039*dot[p1, p3]^2*gamma[p2, p3]*x[4])/708 + (7*dot[l2, l3]*dot[p2, p3]*gamma[p2, p3]*x[4])/118 - (179*dot[l2, p1]*dot[p2, p3]*gamma[p2, p3]*x[4])/59 + (419*dot[l2, p2]*dot[p2, p3]*gamma[p2, p3]*x[4])/354 - (46*dot[l2, p4]*dot[p2, p3]*gamma[p2, p3]*x[4])/177 + (160*dot[l3, p1]*dot[p2, p3]*gamma[p2, p3]*x[4])/177 + (160*dot[l3, p2]*dot[p2, p3]*gamma[p2, p3]*x[4])/177 + (160*dot[l3, p3]*dot[p2, p3]*gamma[p2, p3]*x[4])/177 + (253*dot[l3, p4]*dot[p2, p3]*gamma[p2, p3]*x[4])/708 - (425*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[4])/708 + (163*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[4])/177 - (129*dot[p2, p3]^2*gamma[p2, p3]*x[4])/236 + (214*dot[l2, p1]*dot[l3, p1]*gamma[p2, p4]*x[4])/177 + (184*dot[l2, p2]*dot[l3, p1]*gamma[p2, p4]*x[4])/177 - (506*dot[l2, p3]*dot[l3, p1]*gamma[p2, p4]*x[4])/177 + (184*dot[l2, p4]*dot[l3, p1]*gamma[p2, p4]*x[4])/177 + (214*dot[l2, p1]*dot[l3, p2]*gamma[p2, p4]*x[4])/177 + (184*dot[l2, p2]*dot[l3, p2]*gamma[p2, p4]*x[4])/177 - (506*dot[l2, p3]*dot[l3, p2]*gamma[p2, p4]*x[4])/177 + (184*dot[l2, p4]*dot[l3, p2]*gamma[p2, p4]*x[4])/177 + (214*dot[l2, p1]*dot[l3, p3]*gamma[p2, p4]*x[4])/177 + (184*dot[l2, p2]*dot[l3, p3]*gamma[p2, p4]*x[4])/177 - (506*dot[l2, p3]*dot[l3, p3]*gamma[p2, p4]*x[4])/177 + (184*dot[l2, p4]*dot[l3, p3]*gamma[p2, p4]*x[4])/177 + (244*dot[l2, p1]*dot[l3, p4]*gamma[p2, p4]*x[4])/177 + (184*dot[l2, p2]*dot[l3, p4]*gamma[p2, p4]*x[4])/177 - (1196*dot[l2, p3]*dot[l3, p4]*gamma[p2, p4]*x[4])/177 - (389*dot[l2, p1]*dot[p1, p2]*gamma[p2, p4]*x[4])/177 - (808*dot[l2, p2]*dot[p1, p2]*gamma[p2, p4]*x[4])/177 - (230*dot[l2, p3]*dot[p1, p2]*gamma[p2, p4]*x[4])/59 - (184*dot[l2, p4]*dot[p1, p2]*gamma[p2, p4]*x[4])/177 - (453*dot[l3, p1]*dot[p1, p2]*gamma[p2, p4]*x[4])/118 - (453*dot[l3, p2]*dot[p1, p2]*gamma[p2, p4]*x[4])/118 - (453*dot[l3, p3]*dot[p1, p2]*gamma[p2, p4]*x[4])/118 - (263*dot[l3, p4]*dot[p1, p2]*gamma[p2, p4]*x[4])/59 - (1835*dot[p1, p2]^2*gamma[p2, p4]*x[4])/354 - (dot[l2, l3]*dot[p1, p3]*gamma[p2, p4]*x[4])/118 - (265*dot[l2, p1]*dot[p1, p3]*gamma[p2, p4]*x[4])/177 - (535*dot[l2, p2]*dot[p1, p3]*gamma[p2, p4]*x[4])/354 - (230*dot[l2, p3]*dot[p1, p3]*gamma[p2, p4]*x[4])/59 - (184*dot[l2, p4]*dot[p1, p3]*gamma[p2, p4]*x[4])/177 - (475*dot[l3, p1]*dot[p1, p3]*gamma[p2, p4]*x[4])/118 - (475*dot[l3, p2]*dot[p1, p3]*gamma[p2, p4]*x[4])/118 - (475*dot[l3, p3]*dot[p1, p3]*gamma[p2, p4]*x[4])/118 - (6643*dot[l3, p4]*dot[p1, p3]*gamma[p2, p4]*x[4])/708 - (1767*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[4])/236 - (3793*dot[p1, p3]^2*gamma[p2, p4]*x[4])/708 - (4*dot[l2, l3]*dot[p1, p4]*gamma[p2, p4]*x[4])/59 + (dot[l2, p1]*dot[p1, p4]*gamma[p2, p4]*x[4])/118 + (dot[l2, p2]*dot[p1, p4]*gamma[p2, p4]*x[4])/118 + (529*dot[l3, p1]*dot[p1, p4]*gamma[p2, p4]*x[4])/177 + (529*dot[l3, p2]*dot[p1, p4]*gamma[p2, p4]*x[4])/177 + (529*dot[l3, p3]*dot[p1, p4]*gamma[p2, p4]*x[4])/177 - (1055*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4]*x[4])/354 - (529*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4]*x[4])/177 + (dot[l2, l3]*dot[p2, p3]*gamma[p2, p4]*x[4])/118 - (198*dot[l2, p1]*dot[p2, p3]*gamma[p2, p4]*x[4])/59 + (365*dot[l2, p2]*dot[p2, p3]*gamma[p2, p4]*x[4])/354 - (230*dot[l2, p3]*dot[p2, p3]*gamma[p2, p4]*x[4])/59 - (184*dot[l2, p4]*dot[p2, p3]*gamma[p2, p4]*x[4])/177 - (206*dot[l3, p1]*dot[p2, p3]*gamma[p2, p4]*x[4])/177 - (206*dot[l3, p2]*dot[p2, p3]*gamma[p2, p4]*x[4])/177 - (206*dot[l3, p3]*dot[p2, p3]*gamma[p2, p4]*x[4])/177 - (1049*dot[l3, p4]*dot[p2, p3]*gamma[p2, p4]*x[4])/708 + (67*dot[p1, p2]*dot[p2, p3]*gamma[p2, p4]*x[4])/708 - (2009*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[4])/354 - (529*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4]*x[4])/177 - (75*dot[p2, p3]^2*gamma[p2, p4]*x[4])/236 - (2*dot[l2, l3]*dot[p2, p4]*gamma[p2, p4]*x[4])/59 + (dot[l2, p1]*dot[p2, p4]*gamma[p2, p4]*x[4])/59 + (119*dot[l2, p2]*dot[p2, p4]*gamma[p2, p4]*x[4])/118 - (123*dot[l3, p1]*dot[p2, p4]*gamma[p2, p4]*x[4])/118 - (123*dot[l3, p2]*dot[p2, p4]*gamma[p2, p4]*x[4])/118 - (123*dot[l3, p3]*dot[p2, p4]*gamma[p2, p4]*x[4])/118 + (121*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[4])/59 + (123*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[4])/118 + (123*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[4])/118 + (292*dot[l2, p1]*dot[l3, p1]*gamma[p3, p4]*x[4])/177 + (292*dot[l2, p2]*dot[l3, p1]*gamma[p3, p4]*x[4])/177 - (368*dot[l2, p3]*dot[l3, p1]*gamma[p3, p4]*x[4])/177 - (368*dot[l2, p4]*dot[l3, p1]*gamma[p3, p4]*x[4])/177 + (292*dot[l2, p1]*dot[l3, p2]*gamma[p3, p4]*x[4])/177 + (292*dot[l2, p2]*dot[l3, p2]*gamma[p3, p4]*x[4])/177 - (368*dot[l2, p3]*dot[l3, p2]*gamma[p3, p4]*x[4])/177 - (368*dot[l2, p4]*dot[l3, p2]*gamma[p3, p4]*x[4])/177 + (292*dot[l2, p1]*dot[l3, p3]*gamma[p3, p4]*x[4])/177 + (292*dot[l2, p2]*dot[l3, p3]*gamma[p3, p4]*x[4])/177 - (368*dot[l2, p3]*dot[l3, p3]*gamma[p3, p4]*x[4])/177 - (368*dot[l2, p4]*dot[l3, p3]*gamma[p3, p4]*x[4])/177 + (952*dot[l2, p1]*dot[l3, p4]*gamma[p3, p4]*x[4])/177 + (952*dot[l2, p2]*dot[l3, p4]*gamma[p3, p4]*x[4])/177 - (368*dot[l2, p3]*dot[l3, p4]*gamma[p3, p4]*x[4])/177 - (2*dot[l2, l3]*dot[p1, p2]*gamma[p3, p4]*x[4])/59 + (1913*dot[l2, p1]*dot[p1, p2]*gamma[p3, p4]*x[4])/354 + (1913*dot[l2, p2]*dot[p1, p2]*gamma[p3, p4]*x[4])/354 + (368*dot[l2, p4]*dot[p1, p2]*gamma[p3, p4]*x[4])/177 + (375*dot[l3, p1]*dot[p1, p2]*gamma[p3, p4]*x[4])/118 + (375*dot[l3, p2]*dot[p1, p2]*gamma[p3, p4]*x[4])/118 + (375*dot[l3, p3]*dot[p1, p2]*gamma[p3, p4]*x[4])/118 + (308*dot[l3, p4]*dot[p1, p2]*gamma[p3, p4]*x[4])/59 + (658*dot[p1, p2]^2*gamma[p3, p4]*x[4])/177 - (7*dot[l2, l3]*dot[p1, p3]*gamma[p3, p4]*x[4])/118 + (1082*dot[l2, p1]*dot[p1, p3]*gamma[p3, p4]*x[4])/177 + (3109*dot[l2, p2]*dot[p1, p3]*gamma[p3, p4]*x[4])/354 + (368*dot[l2, p4]*dot[p1, p3]*gamma[p3, p4]*x[4])/177 + (253*dot[l3, p1]*dot[p1, p3]*gamma[p3, p4]*x[4])/118 + (253*dot[l3, p2]*dot[p1, p3]*gamma[p3, p4]*x[4])/118 + (253*dot[l3, p3]*dot[p1, p3]*gamma[p3, p4]*x[4])/118 - (253*dot[l3, p4]*dot[p1, p3]*gamma[p3, p4]*x[4])/708 + (3253*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[4])/708 - (1771*dot[p1, p3]^2*gamma[p3, p4]*x[4])/708 - (5*dot[l2, l3]*dot[p2, p3]*gamma[p3, p4]*x[4])/118 + (429*dot[l2, p1]*dot[p2, p3]*gamma[p3, p4]*x[4])/59 + (543*dot[l2, p2]*dot[p2, p3]*gamma[p3, p4]*x[4])/118 + (368*dot[l2, p4]*dot[p2, p3]*gamma[p3, p4]*x[4])/177 - (304*dot[l3, p1]*dot[p2, p3]*gamma[p3, p4]*x[4])/177 - (304*dot[l3, p2]*dot[p2, p3]*gamma[p3, p4]*x[4])/177 - (304*dot[l3, p3]*dot[p2, p3]*gamma[p3, p4]*x[4])/177 - (1555*dot[l3, p4]*dot[p2, p3]*gamma[p3, p4]*x[4])/708 + (575*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4]*x[4])/236 - (1055*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[4])/354 - (113*dot[p2, p3]^2*gamma[p3, p4]*x[4])/236 - (187*dot[l2, p1]*dot[l3, p1]*gamma[p1, p2]*x[5])/177 + (187*dot[l2, p2]*dot[l3, p2]*gamma[p1, p2]*x[5])/177 - (160*dot[l2, p1]*dot[l3, p3]*gamma[p1, p2]*x[5])/59 + (160*dot[l2, p2]*dot[l3, p3]*gamma[p1, p2]*x[5])/59 - (70*dot[l2, p1]*dot[l3, p4]*gamma[p1, p2]*x[5])/59 + (70*dot[l2, p2]*dot[l3, p4]*gamma[p1, p2]*x[5])/59 - (7*dot[l2, l3]*dot[p1, p2]*gamma[p1, p2]*x[5])/59 - (965*dot[l2, p1]*dot[p1, p2]*gamma[p1, p2]*x[5])/354 - (53*dot[l2, p2]*dot[p1, p2]*gamma[p1, p2]*x[5])/118 - (319*dot[l3, p1]*dot[p1, p2]*gamma[p1, p2]*x[5])/177 - (44*dot[l3, p2]*dot[p1, p2]*gamma[p1, p2]*x[5])/59 + (161*dot[l3, p3]*dot[p1, p2]*gamma[p1, p2]*x[5])/177 - (106*dot[l3, p4]*dot[p1, p2]*gamma[p1, p2]*x[5])/177 - (51*dot[p1, p2]^2*gamma[p1, p2]*x[5])/118 + (57*dot[l2, l3]*dot[p1, p3]*gamma[p1, p2]*x[5])/118 - (523*dot[l2, p1]*dot[p1, p3]*gamma[p1, p2]*x[5])/354 - (119*dot[l2, p2]*dot[p1, p3]*gamma[p1, p2]*x[5])/177 + (38*dot[l3, p1]*dot[p1, p3]*gamma[p1, p2]*x[5])/177 + (38*dot[l3, p2]*dot[p1, p3]*gamma[p1, p2]*x[5])/177 + (38*dot[l3, p3]*dot[p1, p3]*gamma[p1, p2]*x[5])/177 + (9*dot[l3, p4]*dot[p1, p3]*gamma[p1, p2]*x[5])/236 - (589*dot[p1, p2]*dot[p1, p3]*gamma[p1, p2]*x[5])/708 - (125*dot[p1, p3]^2*gamma[p1, p2]*x[5])/708 - (7*dot[l2, l3]*dot[p1, p4]*gamma[p1, p2]*x[5])/59 - (1103*dot[l2, p1]*dot[p1, p4]*gamma[p1, p2]*x[5])/354 + (7*dot[l2, p2]*dot[p1, p4]*gamma[p1, p2]*x[5])/118 - (410*dot[l3, p1]*dot[p1, p4]*gamma[p1, p2]*x[5])/177 - (410*dot[l3, p2]*dot[p1, p4]*gamma[p1, p2]*x[5])/177 - (410*dot[l3, p3]*dot[p1, p4]*gamma[p1, p2]*x[5])/177 - (136*dot[l3, p4]*dot[p1, p4]*gamma[p1, p2]*x[5])/177 + (569*dot[p1, p2]*dot[p1, p4]*gamma[p1, p2]*x[5])/354 + (274*dot[p1, p3]*dot[p1, p4]*gamma[p1, p2]*x[5])/177 - (71*dot[l2, l3]*dot[p2, p3]*gamma[p1, p2]*x[5])/118 - (54*dot[l2, p1]*dot[p2, p3]*gamma[p1, p2]*x[5])/59 - (13*dot[l2, p2]*dot[p2, p3]*gamma[p1, p2]*x[5])/118 + (32*dot[l3, p1]*dot[p2, p3]*gamma[p1, p2]*x[5])/177 + (32*dot[l3, p2]*dot[p2, p3]*gamma[p1, p2]*x[5])/177 + (32*dot[l3, p3]*dot[p2, p3]*gamma[p1, p2]*x[5])/177 + (257*dot[l3, p4]*dot[p2, p3]*gamma[p1, p2]*x[5])/708 + (21*dot[p1, p2]*dot[p2, p3]*gamma[p1, p2]*x[5])/236 + (dot[p1, p3]*dot[p2, p3]*gamma[p1, p2]*x[5])/177 + (274*dot[p1, p4]*dot[p2, p3]*gamma[p1, p2]*x[5])/177 + (43*dot[p2, p3]^2*gamma[p1, p2]*x[5])/236 + (7*dot[l2, l3]*dot[p2, p4]*gamma[p1, p2]*x[5])/59 - (7*dot[l2, p1]*dot[p2, p4]*gamma[p1, p2]*x[5])/118 + (1103*dot[l2, p2]*dot[p2, p4]*gamma[p1, p2]*x[5])/354 + (7*dot[l3, p1]*dot[p2, p4]*gamma[p1, p2]*x[5])/59 + (7*dot[l3, p2]*dot[p2, p4]*gamma[p1, p2]*x[5])/59 + (7*dot[l3, p3]*dot[p2, p4]*gamma[p1, p2]*x[5])/59 - (7*dot[l3, p4]*dot[p2, p4]*gamma[p1, p2]*x[5])/118 + (520*dot[p1, p2]*dot[p2, p4]*gamma[p1, p2]*x[5])/177 - (21*dot[p1, p3]*dot[p2, p4]*gamma[p1, p2]*x[5])/118 - (21*dot[p2, p3]*dot[p2, p4]*gamma[p1, p2]*x[5])/118 + (374*dot[l2, p1]*dot[l3, p1]*gamma[p1, p3]*x[5])/177 - (23*dot[l2, p2]*dot[l3, p1]*gamma[p1, p3]*x[5])/177 + (187*dot[l2, p3]*dot[l3, p1]*gamma[p1, p3]*x[5])/177 - (293*dot[l2, p4]*dot[l3, p1]*gamma[p1, p3]*x[5])/177 + (667*dot[l2, p1]*dot[l3, p2]*gamma[p1, p3]*x[5])/177 + (245*dot[l2, p2]*dot[l3, p2]*gamma[p1, p3]*x[5])/177 + (187*dot[l2, p3]*dot[l3, p2]*gamma[p1, p3]*x[5])/177 - (293*dot[l2, p4]*dot[l3, p2]*gamma[p1, p3]*x[5])/177 + (187*dot[l2, p1]*dot[l3, p3]*gamma[p1, p3]*x[5])/177 - (23*dot[l2, p2]*dot[l3, p3]*gamma[p1, p3]*x[5])/177 + (187*dot[l2, p3]*dot[l3, p3]*gamma[p1, p3]*x[5])/177 - (293*dot[l2, p4]*dot[l3, p3]*gamma[p1, p3]*x[5])/177 + (397*dot[l2, p1]*dot[l3, p4]*gamma[p1, p3]*x[5])/177 + (607*dot[l2, p2]*dot[l3, p4]*gamma[p1, p3]*x[5])/177 + (187*dot[l2, p3]*dot[l3, p4]*gamma[p1, p3]*x[5])/177 - (25*dot[l2, p4]*dot[l3, p4]*gamma[p1, p3]*x[5])/177 + (3*dot[l2, l3]*dot[p1, p2]*gamma[p1, p3]*x[5])/59 + (374*dot[l2, p1]*dot[p1, p2]*gamma[p1, p3]*x[5])/177 + (832*dot[l2, p2]*dot[p1, p2]*gamma[p1, p3]*x[5])/177 + (268*dot[l2, p4]*dot[p1, p2]*gamma[p1, p3]*x[5])/177 + (131*dot[l3, p1]*dot[p1, p2]*gamma[p1, p3]*x[5])/59 + (661*dot[l3, p2]*dot[p1, p2]*gamma[p1, p3]*x[5])/177 + (131*dot[l3, p3]*dot[p1, p2]*gamma[p1, p3]*x[5])/59 + (526*dot[l3, p4]*dot[p1, p2]*gamma[p1, p3]*x[5])/177 + (335*dot[p1, p2]^2*gamma[p1, p3]*x[5])/177 + (63*dot[l2, l3]*dot[p1, p3]*gamma[p1, p3]*x[5])/118 + (1253*dot[l2, p1]*dot[p1, p3]*gamma[p1, p3]*x[5])/354 + (1301*dot[l2, p2]*dot[p1, p3]*gamma[p1, p3]*x[5])/177 + (268*dot[l2, p4]*dot[p1, p3]*gamma[p1, p3]*x[5])/177 + (633*dot[l3, p1]*dot[p1, p3]*gamma[p1, p3]*x[5])/118 + (633*dot[l3, p2]*dot[p1, p3]*gamma[p1, p3]*x[5])/118 + (633*dot[l3, p3]*dot[p1, p3]*gamma[p1, p3]*x[5])/118 + (1673*dot[l3, p4]*dot[p1, p3]*gamma[p1, p3]*x[5])/708 + (1091*dot[p1, p2]*dot[p1, p3]*gamma[p1, p3]*x[5])/708 - (2125*dot[p1, p3]^2*gamma[p1, p3]*x[5])/708 + (14*dot[l2, l3]*dot[p1, p4]*gamma[p1, p3]*x[5])/59 + (562*dot[l2, p1]*dot[p1, p4]*gamma[p1, p3]*x[5])/177 + (562*dot[l2, p2]*dot[p1, p4]*gamma[p1, p3]*x[5])/177 + (7*dot[l3, p4]*dot[p1, p4]*gamma[p1, p3]*x[5])/118 + (1145*dot[p1, p2]*dot[p1, p4]*gamma[p1, p3]*x[5])/354 + (7*dot[p1, p3]*dot[p1, p4]*gamma[p1, p3]*x[5])/118 + (63*dot[l2, l3]*dot[p2, p3]*gamma[p1, p3]*x[5])/118 + (56*dot[l2, p1]*dot[p2, p3]*gamma[p1, p3]*x[5])/59 + (1027*dot[l2, p2]*dot[p2, p3]*gamma[p1, p3]*x[5])/354 + (268*dot[l2, p4]*dot[p2, p3]*gamma[p1, p3]*x[5])/177 + (79*dot[l3, p1]*dot[p2, p3]*gamma[p1, p3]*x[5])/177 + (79*dot[l3, p2]*dot[p2, p3]*gamma[p1, p3]*x[5])/177 + (79*dot[l3, p3]*dot[p2, p3]*gamma[p1, p3]*x[5])/177 + (43*dot[l3, p4]*dot[p2, p3]*gamma[p1, p3]*x[5])/708 - (69*dot[p1, p2]*dot[p2, p3]*gamma[p1, p3]*x[5])/236 - (1199*dot[p1, p3]*dot[p2, p3]*gamma[p1, p3]*x[5])/354 + (7*dot[p1, p4]*dot[p2, p3]*gamma[p1, p3]*x[5])/118 - (91*dot[p2, p3]^2*gamma[p1, p3]*x[5])/236 - (187*dot[l2, p1]*dot[l3, p1]*gamma[p1, p4]*x[5])/177 + (23*dot[l2, p2]*dot[l3, p1]*gamma[p1, p4]*x[5])/177 + (293*dot[l2, p3]*dot[l3, p1]*gamma[p1, p4]*x[5])/177 - (187*dot[l2, p4]*dot[l3, p1]*gamma[p1, p4]*x[5])/177 - (187*dot[l2, p1]*dot[l3, p2]*gamma[p1, p4]*x[5])/177 + (23*dot[l2, p2]*dot[l3, p2]*gamma[p1, p4]*x[5])/177 + (293*dot[l2, p3]*dot[l3, p2]*gamma[p1, p4]*x[5])/177 - (187*dot[l2, p4]*dot[l3, p2]*gamma[p1, p4]*x[5])/177 - (187*dot[l2, p1]*dot[l3, p3]*gamma[p1, p4]*x[5])/177 + (23*dot[l2, p2]*dot[l3, p3]*gamma[p1, p4]*x[5])/177 + (293*dot[l2, p3]*dot[l3, p3]*gamma[p1, p4]*x[5])/177 - (187*dot[l2, p4]*dot[l3, p3]*gamma[p1, p4]*x[5])/177 - (187*dot[l2, p1]*dot[l3, p4]*gamma[p1, p4]*x[5])/177 + (233*dot[l2, p2]*dot[l3, p4]*gamma[p1, p4]*x[5])/177 + (773*dot[l2, p3]*dot[l3, p4]*gamma[p1, p4]*x[5])/177 - (14*dot[l2, l3]*dot[p1, p2]*gamma[p1, p4]*x[5])/59 + (83*dot[l2, p1]*dot[p1, p2]*gamma[p1, p4]*x[5])/118 + (215*dot[l2, p2]*dot[p1, p2]*gamma[p1, p4]*x[5])/354 + (160*dot[l2, p3]*dot[p1, p2]*gamma[p1, p4]*x[5])/59 + (187*dot[l2, p4]*dot[p1, p2]*gamma[p1, p4]*x[5])/177 - (548*dot[l3, p1]*dot[p1, p2]*gamma[p1, p4]*x[5])/177 - (548*dot[l3, p2]*dot[p1, p2]*gamma[p1, p4]*x[5])/177 - (548*dot[l3, p3]*dot[p1, p2]*gamma[p1, p4]*x[5])/177 - (203*dot[l3, p4]*dot[p1, p2]*gamma[p1, p4]*x[5])/354 + (344*dot[p1, p2]^2*gamma[p1, p4]*x[5])/177 - (7*dot[l2, l3]*dot[p1, p3]*gamma[p1, p4]*x[5])/118 - (83*dot[l2, p1]*dot[p1, p3]*gamma[p1, p4]*x[5])/118 + (340*dot[l2, p2]*dot[p1, p3]*gamma[p1, p4]*x[5])/177 + (160*dot[l2, p3]*dot[p1, p3]*gamma[p1, p4]*x[5])/59 + (187*dot[l2, p4]*dot[p1, p3]*gamma[p1, p4]*x[5])/177 + (78*dot[l3, p1]*dot[p1, p3]*gamma[p1, p4]*x[5])/59 + (78*dot[l3, p2]*dot[p1, p3]*gamma[p1, p4]*x[5])/59 + (78*dot[l3, p3]*dot[p1, p3]*gamma[p1, p4]*x[5])/59 + (3539*dot[l3, p4]*dot[p1, p3]*gamma[p1, p4]*x[5])/708 + (4909*dot[p1, p2]*dot[p1, p3]*gamma[p1, p4]*x[5])/708 + (2603*dot[p1, p3]^2*gamma[p1, p4]*x[5])/708 - (14*dot[l2, l3]*dot[p1, p4]*gamma[p1, p4]*x[5])/59 + (7*dot[l2, p1]*dot[p1, p4]*gamma[p1, p4]*x[5])/118 + (7*dot[l2, p2]*dot[p1, p4]*gamma[p1, p4]*x[5])/59 - (228*dot[l3, p1]*dot[p1, p4]*gamma[p1, p4]*x[5])/59 - (228*dot[l3, p2]*dot[p1, p4]*gamma[p1, p4]*x[5])/59 - (228*dot[l3, p3]*dot[p1, p4]*gamma[p1, p4]*x[5])/59 + (235*dot[p1, p2]*dot[p1, p4]*gamma[p1, p4]*x[5])/59 + (228*dot[p1, p3]*dot[p1, p4]*gamma[p1, p4]*x[5])/59 - (21*dot[l2, l3]*dot[p2, p3]*gamma[p1, p4]*x[5])/118 + (271*dot[l2, p2]*dot[p2, p3]*gamma[p1, p4]*x[5])/354 + (160*dot[l2, p3]*dot[p2, p3]*gamma[p1, p4]*x[5])/59 + (187*dot[l2, p4]*dot[p2, p3]*gamma[p1, p4]*x[5])/177 - (85*dot[l3, p1]*dot[p2, p3]*gamma[p1, p4]*x[5])/177 - (85*dot[l3, p2]*dot[p2, p3]*gamma[p1, p4]*x[5])/177 - (85*dot[l3, p3]*dot[p2, p3]*gamma[p1, p4]*x[5])/177 - (99*dot[l3, p4]*dot[p2, p3]*gamma[p1, p4]*x[5])/236 + (1531*dot[p1, p2]*dot[p2, p3]*gamma[p1, p4]*x[5])/708 + (441*dot[p1, p3]*dot[p2, p3]*gamma[p1, p4]*x[5])/118 + (228*dot[p1, p4]*dot[p2, p3]*gamma[p1, p4]*x[5])/59 + (43*dot[p2, p3]^2*gamma[p1, p4]*x[5])/708 - (28*dot[l2, l3]*dot[p2, p4]*gamma[p1, p4]*x[5])/59 + (7*dot[l2, p1]*dot[p2, p4]*gamma[p1, p4]*x[5])/118 + (7*dot[l2, p2]*dot[p2, p4]*gamma[p1, p4]*x[5])/118 - (122*dot[l3, p1]*dot[p2, p4]*gamma[p1, p4]*x[5])/177 - (122*dot[l3, p2]*dot[p2, p4]*gamma[p1, p4]*x[5])/177 - (122*dot[l3, p3]*dot[p2, p4]*gamma[p1, p4]*x[5])/177 + (265*dot[p1, p2]*dot[p2, p4]*gamma[p1, p4]*x[5])/354 + (122*dot[p1, p3]*dot[p2, p4]*gamma[p1, p4]*x[5])/177 + (122*dot[p2, p3]*dot[p2, p4]*gamma[p1, p4]*x[5])/177 + (245*dot[l2, p1]*dot[l3, p1]*gamma[p2, p3]*x[5])/177 + (667*dot[l2, p2]*dot[l3, p1]*gamma[p2, p3]*x[5])/177 + (187*dot[l2, p3]*dot[l3, p1]*gamma[p2, p3]*x[5])/177 - (293*dot[l2, p4]*dot[l3, p1]*gamma[p2, p3]*x[5])/177 - (23*dot[l2, p1]*dot[l3, p2]*gamma[p2, p3]*x[5])/177 + (374*dot[l2, p2]*dot[l3, p2]*gamma[p2, p3]*x[5])/177 + (187*dot[l2, p3]*dot[l3, p2]*gamma[p2, p3]*x[5])/177 - (293*dot[l2, p4]*dot[l3, p2]*gamma[p2, p3]*x[5])/177 - (23*dot[l2, p1]*dot[l3, p3]*gamma[p2, p3]*x[5])/177 + (187*dot[l2, p2]*dot[l3, p3]*gamma[p2, p3]*x[5])/177 + (187*dot[l2, p3]*dot[l3, p3]*gamma[p2, p3]*x[5])/177 - (293*dot[l2, p4]*dot[l3, p3]*gamma[p2, p3]*x[5])/177 + (607*dot[l2, p1]*dot[l3, p4]*gamma[p2, p3]*x[5])/177 + (397*dot[l2, p2]*dot[l3, p4]*gamma[p2, p3]*x[5])/177 + (187*dot[l2, p3]*dot[l3, p4]*gamma[p2, p3]*x[5])/177 - (25*dot[l2, p4]*dot[l3, p4]*gamma[p2, p3]*x[5])/177 + (3*dot[l2, l3]*dot[p1, p2]*gamma[p2, p3]*x[5])/59 + (832*dot[l2, p1]*dot[p1, p2]*gamma[p2, p3]*x[5])/177 + (374*dot[l2, p2]*dot[p1, p2]*gamma[p2, p3]*x[5])/177 + (268*dot[l2, p4]*dot[p1, p2]*gamma[p2, p3]*x[5])/177 + (284*dot[l3, p1]*dot[p1, p2]*gamma[p2, p3]*x[5])/59 + (559*dot[l3, p2]*dot[p1, p2]*gamma[p2, p3]*x[5])/177 + (124*dot[l3, p3]*dot[p1, p2]*gamma[p2, p3]*x[5])/59 + (369*dot[l3, p4]*dot[p1, p2]*gamma[p2, p3]*x[5])/118 + (691*dot[p1, p2]^2*gamma[p2, p3]*x[5])/354 + (77*dot[l2, l3]*dot[p1, p3]*gamma[p2, p3]*x[5])/118 + (1589*dot[l2, p1]*dot[p1, p3]*gamma[p2, p3]*x[5])/354 + (449*dot[l2, p2]*dot[p1, p3]*gamma[p2, p3]*x[5])/177 + (268*dot[l2, p4]*dot[p1, p3]*gamma[p2, p3]*x[5])/177 + (880*dot[l3, p1]*dot[p1, p3]*gamma[p2, p3]*x[5])/177 + (880*dot[l3, p2]*dot[p1, p3]*gamma[p2, p3]*x[5])/177 + (880*dot[l3, p3]*dot[p1, p3]*gamma[p2, p3]*x[5])/177 + (451*dot[l3, p4]*dot[p1, p3]*gamma[p2, p3]*x[5])/236 - (485*dot[p1, p2]*dot[p1, p3]*gamma[p2, p3]*x[5])/708 - (2167*dot[p1, p3]^2*gamma[p2, p3]*x[5])/708 + (49*dot[l2, l3]*dot[p2, p3]*gamma[p2, p3]*x[5])/118 + (340*dot[l2, p1]*dot[p2, p3]*gamma[p2, p3]*x[5])/59 + (691*dot[l2, p2]*dot[p2, p3]*gamma[p2, p3]*x[5])/354 + (268*dot[l2, p4]*dot[p2, p3]*gamma[p2, p3]*x[5])/177 - (dot[l3, p1]*dot[p2, p3]*gamma[p2, p3]*x[5])/177 - (dot[l3, p2]*dot[p2, p3]*gamma[p2, p3]*x[5])/177 - (dot[l3, p3]*dot[p2, p3]*gamma[p2, p3]*x[5])/177 - (235*dot[l3, p4]*dot[p2, p3]*gamma[p2, p3]*x[5])/708 + (1037*dot[p1, p2]*dot[p2, p3]*gamma[p2, p3]*x[5])/708 - (1199*dot[p1, p3]*dot[p2, p3]*gamma[p2, p3]*x[5])/354 - (77*dot[p2, p3]^2*gamma[p2, p3]*x[5])/236 + (23*dot[l2, p1]*dot[l3, p1]*gamma[p2, p4]*x[5])/177 - (187*dot[l2, p2]*dot[l3, p1]*gamma[p2, p4]*x[5])/177 + (293*dot[l2, p3]*dot[l3, p1]*gamma[p2, p4]*x[5])/177 - (187*dot[l2, p4]*dot[l3, p1]*gamma[p2, p4]*x[5])/177 + (23*dot[l2, p1]*dot[l3, p2]*gamma[p2, p4]*x[5])/177 - (187*dot[l2, p2]*dot[l3, p2]*gamma[p2, p4]*x[5])/177 + (293*dot[l2, p3]*dot[l3, p2]*gamma[p2, p4]*x[5])/177 - (187*dot[l2, p4]*dot[l3, p2]*gamma[p2, p4]*x[5])/177 + (23*dot[l2, p1]*dot[l3, p3]*gamma[p2, p4]*x[5])/177 - (187*dot[l2, p2]*dot[l3, p3]*gamma[p2, p4]*x[5])/177 + (293*dot[l2, p3]*dot[l3, p3]*gamma[p2, p4]*x[5])/177 - (187*dot[l2, p4]*dot[l3, p3]*gamma[p2, p4]*x[5])/177 + (233*dot[l2, p1]*dot[l3, p4]*gamma[p2, p4]*x[5])/177 - (187*dot[l2, p2]*dot[l3, p4]*gamma[p2, p4]*x[5])/177 + (773*dot[l2, p3]*dot[l3, p4]*gamma[p2, p4]*x[5])/177 + (1339*dot[l2, p1]*dot[p1, p2]*gamma[p2, p4]*x[5])/354 + (1373*dot[l2, p2]*dot[p1, p2]*gamma[p2, p4]*x[5])/354 + (160*dot[l2, p3]*dot[p1, p2]*gamma[p2, p4]*x[5])/59 + (187*dot[l2, p4]*dot[p1, p2]*gamma[p2, p4]*x[5])/177 + (37*dot[l3, p1]*dot[p1, p2]*gamma[p2, p4]*x[5])/59 + (37*dot[l3, p2]*dot[p1, p2]*gamma[p2, p4]*x[5])/59 + (37*dot[l3, p3]*dot[p1, p2]*gamma[p2, p4]*x[5])/59 - (12*dot[l3, p4]*dot[p1, p2]*gamma[p2, p4]*x[5])/59 + (1079*dot[p1, p2]^2*gamma[p2, p4]*x[5])/354 - (7*dot[l2, l3]*dot[p1, p3]*gamma[p2, p4]*x[5])/118 + (833*dot[l2, p1]*dot[p1, p3]*gamma[p2, p4]*x[5])/354 + (281*dot[l2, p2]*dot[p1, p3]*gamma[p2, p4]*x[5])/177 + (160*dot[l2, p3]*dot[p1, p3]*gamma[p2, p4]*x[5])/59 + (187*dot[l2, p4]*dot[p1, p3]*gamma[p2, p4]*x[5])/177 + (78*dot[l3, p1]*dot[p1, p3]*gamma[p2, p4]*x[5])/59 + (78*dot[l3, p2]*dot[p1, p3]*gamma[p2, p4]*x[5])/59 + (78*dot[l3, p3]*dot[p1, p3]*gamma[p2, p4]*x[5])/59 + (2941*dot[l3, p4]*dot[p1, p3]*gamma[p2, p4]*x[5])/708 + (847*dot[p1, p2]*dot[p1, p3]*gamma[p2, p4]*x[5])/236 + (2005*dot[p1, p3]^2*gamma[p2, p4]*x[5])/708 - (28*dot[l2, l3]*dot[p1, p4]*gamma[p2, p4]*x[5])/59 + (7*dot[l2, p1]*dot[p1, p4]*gamma[p2, p4]*x[5])/118 + (7*dot[l2, p2]*dot[p1, p4]*gamma[p2, p4]*x[5])/118 - (604*dot[l3, p1]*dot[p1, p4]*gamma[p2, p4]*x[5])/177 - (604*dot[l3, p2]*dot[p1, p4]*gamma[p2, p4]*x[5])/177 - (604*dot[l3, p3]*dot[p1, p4]*gamma[p2, p4]*x[5])/177 + (1229*dot[p1, p2]*dot[p1, p4]*gamma[p2, p4]*x[5])/354 + (604*dot[p1, p3]*dot[p1, p4]*gamma[p2, p4]*x[5])/177 + (7*dot[l2, l3]*dot[p2, p3]*gamma[p2, p4]*x[5])/118 + (207*dot[l2, p1]*dot[p2, p3]*gamma[p2, p4]*x[5])/59 + (313*dot[l2, p2]*dot[p2, p3]*gamma[p2, p4]*x[5])/354 + (160*dot[l2, p3]*dot[p2, p3]*gamma[p2, p4]*x[5])/59 + (187*dot[l2, p4]*dot[p2, p3]*gamma[p2, p4]*x[5])/177 - (85*dot[l3, p1]*dot[p2, p3]*gamma[p2, p4]*x[5])/177 - (85*dot[l3, p2]*dot[p2, p3]*gamma[p2, p4]*x[5])/177 - (85*dot[l3, p3]*dot[p2, p3]*gamma[p2, p4]*x[5])/177 - (853*dot[l3, p4]*dot[p2, p3]*gamma[p2, p4]*x[5])/708 - (475*dot[p1, p2]*dot[p2, p3]*gamma[p2, p4]*x[5])/708 + (373*dot[p1, p3]*dot[p2, p3]*gamma[p2, p4]*x[5])/177 + (604*dot[p1, p4]*dot[p2, p3]*gamma[p2, p4]*x[5])/177 - (171*dot[p2, p3]^2*gamma[p2, p4]*x[5])/236 - (14*dot[l2, l3]*dot[p2, p4]*gamma[p2, p4]*x[5])/59 + (7*dot[l2, p1]*dot[p2, p4]*gamma[p2, p4]*x[5])/59 + (7*dot[l2, p2]*dot[p2, p4]*gamma[p2, p4]*x[5])/118 - (35*dot[l3, p1]*dot[p2, p4]*gamma[p2, p4]*x[5])/118 - (35*dot[l3, p2]*dot[p2, p4]*gamma[p2, p4]*x[5])/118 - (35*dot[l3, p3]*dot[p2, p4]*gamma[p2, p4]*x[5])/118 + (21*dot[p1, p2]*dot[p2, p4]*gamma[p2, p4]*x[5])/59 + (35*dot[p1, p3]*dot[p2, p4]*gamma[p2, p4]*x[5])/118 + (35*dot[p2, p3]*dot[p2, p4]*gamma[p2, p4]*x[5])/118 - (316*dot[l2, p1]*dot[l3, p1]*gamma[p3, p4]*x[5])/177 - (316*dot[l2, p2]*dot[l3, p1]*gamma[p3, p4]*x[5])/177 + (374*dot[l2, p3]*dot[l3, p1]*gamma[p3, p4]*x[5])/177 + (374*dot[l2, p4]*dot[l3, p1]*gamma[p3, p4]*x[5])/177 - (316*dot[l2, p1]*dot[l3, p2]*gamma[p3, p4]*x[5])/177 - (316*dot[l2, p2]*dot[l3, p2]*gamma[p3, p4]*x[5])/177 + (374*dot[l2, p3]*dot[l3, p2]*gamma[p3, p4]*x[5])/177 + (374*dot[l2, p4]*dot[l3, p2]*gamma[p3, p4]*x[5])/177 - (316*dot[l2, p1]*dot[l3, p3]*gamma[p3, p4]*x[5])/177 - (316*dot[l2, p2]*dot[l3, p3]*gamma[p3, p4]*x[5])/177 + (374*dot[l2, p3]*dot[l3, p3]*gamma[p3, p4]*x[5])/177 + (374*dot[l2, p4]*dot[l3, p3]*gamma[p3, p4]*x[5])/177 - (1006*dot[l2, p1]*dot[l3, p4]*gamma[p3, p4]*x[5])/177 - (1006*dot[l2, p2]*dot[l3, p4]*gamma[p3, p4]*x[5])/177 + (374*dot[l2, p3]*dot[l3, p4]*gamma[p3, p4]*x[5])/177 - (14*dot[l2, l3]*dot[p1, p2]*gamma[p3, p4]*x[5])/59 - (886*dot[l2, p1]*dot[p1, p2]*gamma[p3, p4]*x[5])/177 - (886*dot[l2, p2]*dot[p1, p2]*gamma[p3, p4]*x[5])/177 - (374*dot[l2, p4]*dot[p1, p2]*gamma[p3, p4]*x[5])/177 - (251*dot[l3, p1]*dot[p1, p2]*gamma[p3, p4]*x[5])/59 - (251*dot[l3, p2]*dot[p1, p2]*gamma[p3, p4]*x[5])/59 - (251*dot[l3, p3]*dot[p1, p2]*gamma[p3, p4]*x[5])/59 - (381*dot[l3, p4]*dot[p1, p2]*gamma[p3, p4]*x[5])/59 - (586*dot[p1, p2]^2*gamma[p3, p4]*x[5])/177 - (49*dot[l2, l3]*dot[p1, p3]*gamma[p3, p4]*x[5])/118 - (2257*dot[l2, p1]*dot[p1, p3]*gamma[p3, p4]*x[5])/354 - (1361*dot[l2, p2]*dot[p1, p3]*gamma[p3, p4]*x[5])/177 - (374*dot[l2, p4]*dot[p1, p3]*gamma[p3, p4]*x[5])/177 - (147*dot[l3, p1]*dot[p1, p3]*gamma[p3, p4]*x[5])/59 - (147*dot[l3, p2]*dot[p1, p3]*gamma[p3, p4]*x[5])/59 - (147*dot[l3, p3]*dot[p1, p3]*gamma[p3, p4]*x[5])/59 + (235*dot[l3, p4]*dot[p1, p3]*gamma[p3, p4]*x[5])/708 - (2245*dot[p1, p2]*dot[p1, p3]*gamma[p3, p4]*x[5])/708 + (1999*dot[p1, p3]^2*gamma[p3, p4]*x[5])/708 - (35*dot[l2, l3]*dot[p2, p3]*gamma[p3, p4]*x[5])/118 - (360*dot[l2, p1]*dot[p2, p3]*gamma[p3, p4]*x[5])/59 - (565*dot[l2, p2]*dot[p2, p3]*gamma[p3, p4]*x[5])/118 - (374*dot[l2, p4]*dot[p2, p3]*gamma[p3, p4]*x[5])/177 - (122*dot[l3, p1]*dot[p2, p3]*gamma[p3, p4]*x[5])/177 - (122*dot[l3, p2]*dot[p2, p3]*gamma[p3, p4]*x[5])/177 - (122*dot[l3, p3]*dot[p2, p3]*gamma[p3, p4]*x[5])/177 - (383*dot[l3, p4]*dot[p2, p3]*gamma[p3, p4]*x[5])/708 - (695*dot[p1, p2]*dot[p2, p3]*gamma[p3, p4]*x[5])/236 + (526*dot[p1, p3]*dot[p2, p3]*gamma[p3, p4]*x[5])/177 + (35*dot[p2, p3]^2*gamma[p3, p4]*x[5])/236
};

